Ultraviolet Cancellations in Half-Maximal Supergravity as a Consequence of the Double-Copy Structure

We show that the double-copy structure of gravity forbids divergences in pure half-maximal (16 supercharge) supergravity at four and five points at one loop in D<8 and at two loops in D<6. We link the cancellations that render these supergravity amplitudes finite to corresponding ones that eliminate forbidden color factors from the divergences of pure nonsupersymmetric Yang-Mills theory. The vanishing of the two-loop four-point divergence in D=5 half-maximal supergravity is an example where a valid counterterm satisfying the known symmetries exists, yet is not present. We also give explicit forms of divergences in half-maximal supergravity at one loop in D=8 and at two loops in D=6.

==> anc/HalfMaxOneLoopDEq8.m <==
(*
This file contains the ultraviolet divergence of half-maximal supergravity
at one loop for five points in D=8.  In this expression the external states 
are restriced to be gravitons in a four dimensional subspace.
An overall factor of (1/(4\pi)^4 (\kappa/2)^5) is not included.

Ds is the state-counting parameter (tex: $D_s$).  In a regularization
   scheme analogous to the four-dimensional helicity scheme we take Ds=8.
gamma[i,j] are BCJ box numerators (tex: $\gamma_{ij}$.
ee[i,j] and ke[i,j] are dot products between momenta and polarization vectors 
   (tex: $\varepsilon_i\cdot\varepsilon_j, k_i\cdot\varepsilon_j$).
s[i,j] are Mandelstam invariants (tex: $s_{ij}$).
eps is the dimensional regularization parameter eps = (8-D)/2 (tex: $\epsilon$).
*)

Attributes[ee] = {Orderless}

Attributes[s] = {Orderless}

gravity = ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 5]*ke[2, 3]*gamma[3, 4])/
    (180*Sqrt[2]*eps) - ((-122 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*s[2, 3]*s[2, 4]*
      gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) +
     ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[1, 5]*ke[2, 1]*gamma[1, 2])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 4]*ke[2, 3]*
       gamma[1, 2])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 5]*ke[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 1]*ke[2, 3]*
       gamma[1, 2])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*ke[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 5]*ke[2, 4]*
       gamma[1, 2])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 1]*ke[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*ke[2, 5]*
       gamma[1, 2])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*ke[2, 5]*gamma[1, 2])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*ke[2, 5]*
       gamma[1, 2])/(180*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[1, 5]*ke[3, 1]*gamma[1, 2])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[1, 5]*ke[3, 1]*
       gamma[1, 2])/(60*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 3]*ke[3, 1]*gamma[1, 2])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 3]*ke[3, 1]*
       gamma[1, 2])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 3]*ke[3, 1]*gamma[1, 2])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 4]*ke[3, 1]*
       gamma[1, 2])/(180*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 4]*ke[3, 1]*gamma[1, 2])/
      (60*Sqrt[2]*eps) - ((-122 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 4]*ke[3, 1]*
       gamma[1, 2])/(90*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*ke[3, 1]*gamma[1, 2])/
      (180*Sqrt[2]*eps) - ((-122 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 5]*ke[3, 1]*
       gamma[1, 2])/(90*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*ke[3, 1]*gamma[1, 2])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[2, 3]*ke[2, 4]*ke[2, 5]*ke[3, 1]*
       gamma[1, 2])/(60*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*ke[3, 2]*gamma[1, 2])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*ke[3, 2]*
       gamma[1, 2])/(180*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 3]*ke[1, 4]*ke[1, 5]*ke[3, 2]*gamma[1, 2])/
      (60*Sqrt[2]*eps) + ((-2 + Ds)*ee[4, 5]*ke[1, 3]*ke[2, 1]*ke[3, 2]*
       gamma[1, 2])/(60*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[2, 1]*ke[3, 2]*gamma[1, 2])/
      (180*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 5]*ke[1, 4]*ke[2, 3]*ke[3, 2]*
       gamma[1, 2])/(60*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[2, 4]*ke[3, 2]*gamma[1, 2])/
      (180*Sqrt[2]*eps) + ((-122 + Ds)*ee[1, 3]*ke[1, 5]*ke[2, 4]*ke[3, 2]*
       gamma[1, 2])/(90*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[2, 5]*ke[3, 2]*gamma[1, 2])/
      (180*Sqrt[2]*eps) + ((-122 + Ds)*ee[1, 3]*ke[1, 4]*ke[2, 5]*ke[3, 2]*
       gamma[1, 2])/(90*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 4]*ke[2, 3]*ke[2, 5]*ke[3, 2]*gamma[1, 2])/
      (60*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 3]*ke[2, 4]*ke[2, 5]*ke[3, 2]*
       gamma[1, 2])/(60*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[4, 5]*ke[1, 3]*ke[3, 1]*ke[3, 2]*gamma[1, 2])/
      (60*Sqrt[2]*eps) + ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*ke[3, 2]*
       gamma[1, 2])/(180*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*ke[3, 2]*gamma[1, 2])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[4, 5]*ke[2, 3]*ke[3, 1]*ke[3, 2]*
       gamma[1, 2])/(60*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 1]*ke[3, 2]*gamma[1, 2])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 1]*ke[3, 2]*
       gamma[1, 2])/(60*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[3, 1]*ke[3, 4]*gamma[1, 2])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 1]*ke[3, 4]*
       gamma[1, 2])/(60*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 2]*ke[3, 4]*gamma[1, 2])/
      (60*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 3]*ke[2, 5]*ke[3, 2]*ke[3, 4]*
       gamma[1, 2])/(60*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*ke[3, 5]*gamma[1, 2])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 1]*ke[3, 5]*
       gamma[1, 2])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*ke[3, 5]*gamma[1, 2])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*ke[3, 5]*
       gamma[1, 2])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 4]*ke[3, 5]*gamma[1, 2])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 4]*ke[3, 5]*
       gamma[1, 2])/(180*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[3, 1]*ke[3, 5]*gamma[1, 2])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[3, 1]*ke[3, 5]*
       gamma[1, 2])/(60*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 1]*ke[3, 5]*gamma[1, 2])/
      (180*Sqrt[2]*eps) - ((-122 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 1]*ke[3, 5]*
       gamma[1, 2])/(90*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 2]*ke[3, 5]*gamma[1, 2])/
      (180*Sqrt[2]*eps) + ((-122 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 2]*ke[3, 5]*
       gamma[1, 2])/(90*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 4]*ke[2, 3]*ke[3, 2]*ke[3, 5]*gamma[1, 2])/
      (60*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 3]*ke[2, 4]*ke[3, 2]*ke[3, 5]*
       gamma[1, 2])/(60*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[2, 3]*ke[3, 1]*ke[3, 4]*ke[3, 5]*gamma[1, 2])/
      (60*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 3]*ke[3, 2]*ke[3, 4]*ke[3, 5]*
       gamma[1, 2])/(60*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 3]*ke[4, 1]*gamma[1, 2])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 3]*ke[4, 1]*
       gamma[1, 2])/(60*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 4]*ke[4, 1]*gamma[1, 2])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 4]*ke[4, 1]*
       gamma[1, 2])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*ke[4, 1]*gamma[1, 2])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 5]*ke[4, 1]*
       gamma[1, 2])/(180*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 5]*ke[4, 1]*gamma[1, 2])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*ke[4, 1]*
       gamma[1, 2])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[3, 2]*ke[4, 1]*gamma[1, 2])/
      (180*Sqrt[2]*eps) + ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 2]*ke[4, 1]*
       gamma[1, 2])/(60*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 2]*ke[4, 1]*gamma[1, 2])/
      (180*Sqrt[2]*eps) - ((-122 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 2]*ke[4, 1]*
       gamma[1, 2])/(90*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[3, 4]*ke[4, 1]*gamma[1, 2])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 4]*ke[4, 1]*
       gamma[1, 2])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[3, 5]*ke[3, 2]*ke[3, 4]*ke[4, 1]*gamma[1, 2])/
      (180*Sqrt[2]*eps) + ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[3, 5]*ke[4, 1]*
       gamma[1, 2])/(60*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[3, 5]*ke[4, 1]*gamma[1, 2])/
      (60*Sqrt[2]*eps) + ((-122 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 5]*ke[4, 1]*
       gamma[1, 2])/(90*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 5]*ke[4, 1]*gamma[1, 2])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[3, 4]*ke[3, 2]*ke[3, 5]*ke[4, 1]*
       gamma[1, 2])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*ke[4, 2]*gamma[1, 2])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*ke[4, 2]*
       gamma[1, 2])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[2, 1]*ke[4, 2]*gamma[1, 2])/
      (180*Sqrt[2]*eps) + ((-2 + Ds)*ee[3, 5]*ke[1, 4]*ke[2, 1]*ke[4, 2]*
       gamma[1, 2])/(60*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[2, 3]*ke[4, 2]*gamma[1, 2])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[2, 3]*ke[4, 2]*
       gamma[1, 2])/(180*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 5]*ke[1, 3]*ke[2, 4]*ke[4, 2]*gamma[1, 2])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 3]*ke[1, 5]*ke[2, 4]*ke[4, 2]*
       gamma[1, 2])/(60*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*ke[4, 2]*gamma[1, 2])/
      (180*Sqrt[2]*eps) + ((-122 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*ke[4, 2]*
       gamma[1, 2])/(90*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[3, 1]*ke[4, 2]*gamma[1, 2])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 1]*ke[4, 2]*
       gamma[1, 2])/(60*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[3, 4]*ke[4, 2]*gamma[1, 2])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 4]*ke[4, 2]*
       gamma[1, 2])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[3, 5]*ke[3, 1]*ke[3, 4]*ke[4, 2]*gamma[1, 2])/
      (180*Sqrt[2]*eps) - ((-122 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 5]*ke[4, 2]*
       gamma[1, 2])/(90*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 5]*ke[4, 2]*gamma[1, 2])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 4]*ke[2, 3]*ke[3, 5]*ke[4, 2]*
       gamma[1, 2])/(60*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 3]*ke[2, 4]*ke[3, 5]*ke[4, 2]*gamma[1, 2])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[3, 4]*ke[3, 1]*ke[3, 5]*ke[4, 2]*
       gamma[1, 2])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[4, 1]*ke[4, 2]*gamma[1, 2])/
      (180*Sqrt[2]*eps) + ((-2 + Ds)*ee[3, 5]*ke[1, 4]*ke[4, 1]*ke[4, 2]*
       gamma[1, 2])/(60*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[4, 1]*ke[4, 2]*gamma[1, 2])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[4, 1]*ke[4, 2]*
       gamma[1, 2])/(180*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[3, 5]*ke[2, 4]*ke[4, 1]*ke[4, 2]*gamma[1, 2])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[3, 4]*ke[2, 5]*ke[4, 1]*ke[4, 2]*
       gamma[1, 2])/(60*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 5]*ke[2, 4]*ke[3, 1]*ke[4, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[2, 4]*ke[2, 5]*ke[3, 1]*ke[4, 3]*
       gamma[1, 2])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[3, 2]*ke[4, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[3, 2]*ke[4, 3]*
       gamma[1, 2])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[4, 5]*ke[3, 2]*ke[4, 1]*ke[4, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps) + ((-2 + Ds)*ee[2, 4]*ke[3, 5]*ke[4, 1]*ke[4, 3]*
       gamma[1, 2])/(60*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[4, 5]*ke[3, 1]*ke[4, 2]*ke[4, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 4]*ke[3, 5]*ke[4, 2]*ke[4, 3]*
       gamma[1, 2])/(60*Sqrt[2]*eps) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 4]*ke[1, 5]*ke[3, 1]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[1, 5]*
       ke[2, 3]*ke[3, 1]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 5]*ke[2, 4]*ke[3, 1]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ke[1, 2]*ke[1, 5]*ke[2, 3]*
       ke[2, 4]*ke[3, 1]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 4]*ke[2, 5]*ke[3, 1]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[2, 3]*
       ke[2, 5]*ke[3, 1]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[2, 4]*ke[2, 5]*ke[3, 1]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ke[1, 2]*ke[2, 3]*ke[2, 4]*
       ke[2, 5]*ke[3, 1]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[1, 5]*ke[2, 1]*ke[3, 2]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ke[1, 4]*ke[1, 5]*ke[2, 1]*
       ke[2, 3]*ke[3, 2]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ke[1, 3]*ke[1, 5]*ke[2, 1]*ke[2, 4]*ke[3, 2]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ke[1, 5]*ke[2, 1]*ke[2, 3]*
       ke[2, 4]*ke[3, 2]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[2, 1]*ke[2, 5]*ke[3, 2]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ke[1, 4]*ke[2, 1]*ke[2, 3]*
       ke[2, 5]*ke[3, 2]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ke[1, 3]*ke[2, 1]*ke[2, 4]*ke[2, 5]*ke[3, 2]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ke[2, 1]*ke[2, 3]*ke[2, 4]*
       ke[2, 5]*ke[3, 2]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 5]*ke[3, 1]*ke[3, 4]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ke[1, 2]*ke[1, 5]*ke[2, 3]*
       ke[3, 1]*ke[3, 4]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[2, 5]*ke[3, 1]*ke[3, 4]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ke[1, 2]*ke[2, 3]*ke[2, 5]*
       ke[3, 1]*ke[3, 4]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ke[1, 3]*ke[1, 5]*ke[2, 1]*ke[3, 2]*ke[3, 4]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ke[1, 5]*ke[2, 1]*ke[2, 3]*
       ke[3, 2]*ke[3, 4]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ke[1, 3]*ke[2, 1]*ke[2, 5]*ke[3, 2]*ke[3, 4]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ke[2, 1]*ke[2, 3]*ke[2, 5]*
       ke[3, 2]*ke[3, 4]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 4]*ke[3, 1]*ke[3, 5]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[2, 3]*
       ke[3, 1]*ke[3, 5]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[2, 4]*ke[3, 1]*ke[3, 5]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ke[1, 2]*ke[2, 3]*ke[2, 4]*
       ke[3, 1]*ke[3, 5]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[2, 1]*ke[3, 2]*ke[3, 5]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ke[1, 4]*ke[2, 1]*ke[2, 3]*
       ke[3, 2]*ke[3, 5]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ke[1, 3]*ke[2, 1]*ke[2, 4]*ke[3, 2]*ke[3, 5]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ke[2, 1]*ke[2, 3]*ke[2, 4]*
       ke[3, 2]*ke[3, 5]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[3, 1]*ke[3, 4]*ke[3, 5]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ke[1, 2]*ke[2, 3]*ke[3, 1]*
       ke[3, 4]*ke[3, 5]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ke[1, 3]*ke[2, 1]*ke[3, 2]*ke[3, 4]*ke[3, 5]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ke[2, 1]*ke[2, 3]*ke[3, 2]*
       ke[3, 4]*ke[3, 5]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 4]*ke[3, 5]*ke[4, 1]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[2, 3]*
       ke[3, 5]*ke[4, 1]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[2, 4]*ke[3, 5]*ke[4, 1]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ke[1, 2]*ke[2, 3]*ke[2, 4]*
       ke[3, 5]*ke[4, 1]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[2, 1]*ke[3, 5]*ke[4, 2]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ke[1, 4]*ke[2, 1]*ke[2, 3]*
       ke[3, 5]*ke[4, 2]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ke[1, 3]*ke[2, 1]*ke[2, 4]*ke[3, 5]*ke[4, 2]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ke[2, 1]*ke[2, 3]*ke[2, 4]*
       ke[3, 5]*ke[4, 2]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 5]*ke[3, 1]*ke[3, 4]*ke[4, 3]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ke[1, 2]*ke[2, 5]*ke[3, 1]*
       ke[3, 4]*ke[4, 3]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ke[1, 5]*ke[2, 1]*ke[3, 2]*ke[3, 4]*ke[4, 3]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ke[2, 1]*ke[2, 5]*ke[3, 2]*
       ke[3, 4]*ke[4, 3]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 5]*ke[3, 4]*ke[4, 1]*ke[4, 3]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ke[1, 2]*ke[2, 5]*ke[3, 4]*
       ke[4, 1]*ke[4, 3]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[3, 5]*ke[4, 1]*ke[4, 3]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ke[1, 2]*ke[2, 4]*ke[3, 5]*
       ke[4, 1]*ke[4, 3]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ke[1, 5]*ke[2, 1]*ke[3, 4]*ke[4, 2]*ke[4, 3]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ke[2, 1]*ke[2, 5]*ke[3, 4]*
       ke[4, 2]*ke[4, 3]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ke[1, 4]*ke[2, 1]*ke[3, 5]*ke[4, 2]*ke[4, 3]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ke[2, 1]*ke[2, 4]*ke[3, 5]*
       ke[4, 2]*ke[4, 3]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[1, 3]*s[1, 2]*gamma[1, 2])/
      (360*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[1, 4]*s[1, 2]*
       gamma[1, 2])/(360*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[1, 5]*s[1, 2]*gamma[1, 2])/
      (360*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[2, 3]*s[1, 2]*
       gamma[1, 2])/(360*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[2, 4]*s[1, 2]*gamma[1, 2])/
      (360*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[2, 5]*s[1, 2]*
       gamma[1, 2])/(360*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[3, 1]*s[1, 2]*gamma[1, 2])/
      (360*Sqrt[2]*eps) + ((-2 + Ds)*ee[2, 3]*ee[4, 5]*ke[3, 1]*s[1, 2]*
       gamma[1, 2])/(120*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[3, 2]*s[1, 2]*gamma[1, 2])/
      (360*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 3]*ee[4, 5]*ke[3, 2]*s[1, 2]*
       gamma[1, 2])/(120*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*s[1, 2]*gamma[1, 2])/
      (360*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*s[1, 2]*
       gamma[1, 2])/(360*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 4]*ee[3, 5]*ke[4, 1]*s[1, 2]*gamma[1, 2])/
      (120*Sqrt[2]*eps) + ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[4, 1]*s[1, 2]*
       gamma[1, 2])/(360*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 4]*ee[3, 5]*ke[4, 2]*s[1, 2]*gamma[1, 2])/
      (120*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[4, 2]*s[1, 2]*
       gamma[1, 2])/(360*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[1, 3]*s[1, 3]*gamma[1, 2])/
      (360*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[1, 4]*s[1, 3]*
       gamma[1, 2])/(360*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[1, 5]*s[1, 3]*gamma[1, 2])/
      (360*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[1, 5]*s[1, 3]*
       gamma[1, 2])/(120*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*s[1, 3]*gamma[1, 2])/
      (360*Sqrt[2]*eps) - ((-2 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*s[1, 3]*
       gamma[1, 2])/(120*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[2, 3]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*s[1, 3]*
       gamma[1, 2])/(120*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*s[1, 3]*gamma[1, 2])/
      (360*Sqrt[2]*eps) + ((58 + Ds)*ee[1, 3]*ee[2, 5]*ke[2, 4]*s[1, 3]*
       gamma[1, 2])/(90*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*s[1, 3]*gamma[1, 2])/
      (360*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[2, 5]*s[1, 3]*
       gamma[1, 2])/(360*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[2, 5]*s[1, 3]*gamma[1, 2])/
      (360*Sqrt[2]*eps) + ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[3, 1]*s[1, 3]*
       gamma[1, 2])/(360*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 3]*ee[4, 5]*ke[3, 1]*s[1, 3]*gamma[1, 2])/
      (120*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*s[1, 3]*
       gamma[1, 2])/(60*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[3, 2]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 3]*ee[4, 5]*ke[3, 2]*s[1, 3]*
       gamma[1, 2])/(60*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*s[1, 3]*gamma[1, 2])/
      (360*Sqrt[2]*eps) + ((-122 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*s[1, 3]*
       gamma[1, 2])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[4, 1]*s[1, 3]*gamma[1, 2])/
      (360*Sqrt[2]*eps) - ((-50 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*s[1, 3]*
       gamma[1, 2])/(72*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[4, 2]*s[1, 3]*gamma[1, 2])/
      (360*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[4, 2]*s[1, 3]*
       gamma[1, 2])/(360*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*s[1, 3]*gamma[1, 2])/
      (360*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*ke[1, 4]*
       s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[1, 5]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*
       ke[1, 5]*s[1, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[1, 4]*ke[2, 1]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[1, 5]*
       ke[2, 1]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[1, 5]*ke[2, 1]*s[1, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 4]*
       ke[2, 3]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 5]*ke[2, 3]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ee[1, 2]*ke[1, 4]*ke[1, 5]*
       ke[2, 3]*s[1, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 1]*ke[2, 3]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*
       ke[2, 3]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*ke[2, 4]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 5]*
       ke[2, 4]*s[1, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 5]*ke[2, 4]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 1]*
       ke[2, 4]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*ke[2, 4]*s[1, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 3]*
       ke[2, 4]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((58 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*ke[2, 4]*s[1, 3]*gamma[1, 2])/
      (45*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 3]*
       ke[2, 4]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[2, 5]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*
       ke[2, 5]*s[1, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*ke[2, 5]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       ke[2, 5]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 1]*ke[2, 5]*s[1, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*
       ke[2, 5]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((-122 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*ke[2, 5]*s[1, 3]*gamma[1, 2])/
      (90*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 3]*
       ke[2, 5]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 4]*ke[2, 5]*s[1, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 4]*
       ke[2, 5]*s[1, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 4]*ke[2, 5]*s[1, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*
       ke[3, 1]*s[1, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*ke[3, 1]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[1, 5]*
       ke[3, 1]*s[1, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 3]*ke[3, 1]*s[1, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 4]*
       ke[3, 1]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 5]*ke[3, 1]*s[1, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ee[4, 5]*ke[1, 3]*ke[2, 1]*
       ke[3, 2]*s[1, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[2, 1]*ke[3, 2]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[2, 1]*
       ke[3, 2]*s[1, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ee[4, 5]*ke[2, 1]*ke[2, 3]*ke[3, 2]*s[1, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[2, 4]*
       ke[3, 2]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ee[3, 4]*ke[2, 1]*ke[2, 5]*ke[3, 2]*s[1, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 5]*
       ke[3, 4]*s[1, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*ke[3, 4]*s[1, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*
       ke[3, 4]*s[1, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 5]*ke[3, 4]*s[1, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 5]*
       ke[3, 4]*s[1, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 5]*ke[3, 4]*s[1, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       ke[3, 5]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((-122 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*ke[3, 5]*s[1, 3]*gamma[1, 2])/
      (90*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       ke[3, 5]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((-122 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 1]*ke[3, 5]*s[1, 3]*gamma[1, 2])/
      (90*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*
       ke[3, 5]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((-122 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*ke[3, 5]*s[1, 3]*gamma[1, 2])/
      (90*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 3]*
       ke[3, 5]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((-122 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 4]*ke[3, 5]*s[1, 3]*gamma[1, 2])/
      (90*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 4]*
       ke[3, 5]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((-122 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 4]*ke[3, 5]*s[1, 3]*gamma[1, 2])/
      (90*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       ke[3, 5]*s[1, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[3, 4]*ke[3, 5]*s[1, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ee[2, 3]*ke[2, 1]*ke[3, 4]*
       ke[3, 5]*s[1, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[3, 4]*ke[3, 5]*s[1, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*
       ke[4, 1]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[1, 5]*ke[4, 1]*s[1, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 3]*
       ke[4, 1]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 5]*ke[4, 1]*s[1, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[3, 4]*
       ke[4, 1]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[3, 4]*ke[1, 2]*ke[3, 5]*ke[4, 1]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[2, 1]*
       ke[4, 2]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[2, 1]*ke[4, 2]*s[1, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[2, 3]*
       ke[4, 2]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ee[3, 4]*ke[2, 1]*ke[2, 5]*ke[4, 2]*s[1, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[3, 4]*
       ke[4, 2]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[3, 4]*ke[2, 1]*ke[3, 5]*ke[4, 2]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 4]*
       ke[4, 3]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 5]*ke[4, 3]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 1]*
       ke[4, 3]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*ke[4, 3]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 4]*
       ke[4, 3]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 4]*ke[4, 3]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 4]*
       ke[4, 3]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 5]*ke[4, 3]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 5]*
       ke[4, 3]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 5]*ke[4, 3]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ee[1, 5]*ke[1, 2]*ke[3, 4]*
       ke[4, 3]*s[1, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ee[2, 5]*ke[2, 1]*ke[3, 4]*ke[4, 3]*s[1, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ee[1, 2]*ke[2, 5]*ke[3, 4]*
       ke[4, 3]*s[1, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[4, 1]*ke[4, 3]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[4, 2]*
       ke[4, 3]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*s[1, 3]^2*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*
       s[1, 3]^2*gamma[1, 2])/(360*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*s[1, 3]^2*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*
       s[1, 3]^2*gamma[1, 2])/(120*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*s[1, 3]^2*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*
       s[1, 3]^2*gamma[1, 2])/(120*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*s[1, 3]^2*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*
       s[1, 3]^2*gamma[1, 2])/(360*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*s[1, 3]^2*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[1, 3]*
       s[1, 4]*gamma[1, 2])/(360*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[1, 4]*s[1, 4]*gamma[1, 2])/
      (360*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[1, 5]*s[1, 4]*
       gamma[1, 2])/(360*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*s[1, 4]*gamma[1, 2])/
      (120*Sqrt[2]*eps) - ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*s[1, 4]*
       gamma[1, 2])/(360*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*s[1, 4]*gamma[1, 2])/
      (360*Sqrt[2]*eps) + ((58 + Ds)*ee[1, 4]*ee[2, 5]*ke[2, 3]*s[1, 4]*
       gamma[1, 2])/(90*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*s[1, 4]*gamma[1, 2])/
      (360*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[2, 4]*s[1, 4]*
       gamma[1, 2])/(180*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*s[1, 4]*gamma[1, 2])/
      (120*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[2, 5]*s[1, 4]*
       gamma[1, 2])/(120*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[2, 5]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[3, 1]*s[1, 4]*
       gamma[1, 2])/(360*Sqrt[2]*eps) - 
     ((-50 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*s[1, 4]*gamma[1, 2])/
      (72*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[3, 2]*s[1, 4]*
       gamma[1, 2])/(360*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[3, 2]*s[1, 4]*gamma[1, 2])/
      (360*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*s[1, 4]*
       gamma[1, 2])/(360*Sqrt[2]*eps) - 
     ((-122 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*s[1, 4]*
       gamma[1, 2])/(360*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 4]*ee[3, 5]*ke[4, 1]*s[1, 4]*gamma[1, 2])/
      (120*Sqrt[2]*eps) + ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[4, 1]*s[1, 4]*
       gamma[1, 2])/(360*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*s[1, 4]*gamma[1, 2])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 4]*ee[3, 5]*ke[4, 2]*s[1, 4]*
       gamma[1, 2])/(60*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[4, 2]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*ke[1, 4]*
       s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[1, 5]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[1, 4]*
       ke[2, 1]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[1, 5]*ke[2, 1]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 4]*
       ke[2, 3]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 5]*ke[2, 3]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 1]*
       ke[2, 3]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*ke[2, 3]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*
       ke[2, 4]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 5]*ke[2, 4]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 1]*
       ke[2, 4]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 3]*ke[2, 4]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*
       ke[2, 4]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 3]*ke[2, 4]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       ke[2, 5]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*ke[2, 5]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       ke[2, 5]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*ke[2, 5]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*
       ke[2, 5]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 3]*ke[2, 5]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*
       ke[3, 1]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((-122 + Ds)*ee[3, 4]*ke[1, 2]*ke[1, 5]*ke[3, 1]*s[1, 4]*gamma[1, 2])/
      (90*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 4]*
       ke[3, 1]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((-122 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 5]*ke[3, 1]*s[1, 4]*gamma[1, 2])/
      (90*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[2, 1]*
       ke[3, 2]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((-122 + Ds)*ee[3, 4]*ke[1, 5]*ke[2, 1]*ke[3, 2]*s[1, 4]*gamma[1, 2])/
      (90*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[2, 4]*
       ke[3, 2]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((-122 + Ds)*ee[3, 4]*ke[2, 1]*ke[2, 5]*ke[3, 2]*s[1, 4]*gamma[1, 2])/
      (90*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*
       ke[3, 4]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 5]*ke[3, 4]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 1]*
       ke[3, 4]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*ke[3, 4]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 3]*
       ke[3, 4]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*ke[3, 4]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 3]*
       ke[3, 4]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 5]*ke[3, 4]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 5]*
       ke[3, 4]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 5]*ke[3, 4]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[3, 1]*
       ke[3, 4]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[3, 2]*ke[3, 4]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) + ((-122 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       ke[3, 5]*s[1, 4]*gamma[1, 2])/(90*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*ke[3, 5]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((-122 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       ke[3, 5]*s[1, 4]*gamma[1, 2])/(90*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 1]*ke[3, 5]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) + ((-122 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*
       ke[3, 5]*s[1, 4]*gamma[1, 2])/(90*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*ke[3, 5]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((-122 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 3]*
       ke[3, 5]*s[1, 4]*gamma[1, 2])/(90*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 4]*ke[3, 5]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) + ((-122 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 4]*
       ke[3, 5]*s[1, 4]*gamma[1, 2])/(90*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 4]*ke[3, 5]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       ke[3, 5]*s[1, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[3, 4]*ke[1, 2]*ke[3, 1]*ke[3, 5]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[3, 4]*ke[2, 1]*ke[3, 2]*
       ke[3, 5]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*ke[4, 1]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*
       ke[4, 1]*s[1, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[1, 5]*ke[4, 1]*s[1, 4]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 3]*
       ke[4, 1]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 4]*ke[4, 1]*s[1, 4]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 5]*
       ke[4, 1]*s[1, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[2, 1]*ke[4, 2]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ee[3, 5]*ke[1, 4]*ke[2, 1]*
       ke[4, 2]*s[1, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[2, 1]*ke[4, 2]*s[1, 4]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[2, 3]*
       ke[4, 2]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ee[3, 5]*ke[2, 1]*ke[2, 4]*ke[4, 2]*s[1, 4]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ee[3, 4]*ke[2, 1]*ke[2, 5]*
       ke[4, 2]*s[1, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[3, 1]*ke[4, 3]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[3, 2]*
       ke[4, 3]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ee[1, 5]*ke[1, 2]*ke[3, 4]*ke[4, 3]*s[1, 4]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ee[2, 5]*ke[2, 1]*ke[3, 4]*
       ke[4, 3]*s[1, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ee[1, 2]*ke[2, 5]*ke[3, 4]*ke[4, 3]*s[1, 4]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ee[1, 4]*ke[1, 2]*ke[3, 5]*
       ke[4, 3]*s[1, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ee[2, 4]*ke[2, 1]*ke[3, 5]*ke[4, 3]*s[1, 4]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ee[1, 2]*ke[2, 4]*ke[3, 5]*
       ke[4, 3]*s[1, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) + 
     ((-50 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*s[1, 3]*s[1, 4]*gamma[1, 2])/
      (72*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*
       s[1, 3]*s[1, 4]*gamma[1, 2])/(360*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*s[1, 3]*s[1, 4]*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[1, 2]) - ((-50 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*
       s[1, 3]*s[1, 4]*gamma[1, 2])/(72*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*s[1, 3]*s[1, 4]*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*
       s[1, 3]*s[1, 4]*gamma[1, 2])/(360*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*s[1, 3]*s[1, 4]*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*
       s[1, 3]*s[1, 4]*gamma[1, 2])/(360*Sqrt[2]*eps*s[1, 2]) + 
     ((-50 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*s[1, 3]*s[1, 4]*gamma[1, 2])/
      (72*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*
       s[1, 4]^2*gamma[1, 2])/(120*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*s[1, 4]^2*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*
       s[1, 4]^2*gamma[1, 2])/(360*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*s[1, 4]^2*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*
       s[1, 4]^2*gamma[1, 2])/(120*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*s[1, 4]^2*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*
       s[1, 4]^2*gamma[1, 2])/(360*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*s[1, 4]^2*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*
       s[1, 4]^2*gamma[1, 2])/(120*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ke[1, 5]*ke[2, 1]*ke[2, 3]*ke[2, 4]*ke[3, 2]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ke[2, 1]*ke[2, 3]*ke[2, 4]*
       ke[2, 5]*ke[3, 2]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ke[1, 5]*ke[2, 3]*ke[2, 4]*ke[3, 1]*ke[3, 2]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ke[2, 3]*ke[2, 4]*ke[2, 5]*
       ke[3, 1]*ke[3, 2]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ke[1, 5]*ke[2, 1]*ke[2, 3]*ke[3, 2]*ke[3, 4]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ke[2, 1]*ke[2, 3]*ke[2, 5]*
       ke[3, 2]*ke[3, 4]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ke[1, 5]*ke[2, 3]*ke[3, 1]*ke[3, 2]*ke[3, 4]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ke[2, 3]*ke[2, 5]*ke[3, 1]*
       ke[3, 2]*ke[3, 4]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ke[2, 1]*ke[2, 3]*ke[2, 4]*ke[3, 2]*ke[3, 5]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ke[2, 3]*ke[2, 4]*ke[3, 1]*
       ke[3, 2]*ke[3, 5]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ke[2, 1]*ke[2, 3]*ke[3, 2]*ke[3, 4]*ke[3, 5]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ke[2, 3]*ke[3, 1]*ke[3, 2]*
       ke[3, 4]*ke[3, 5]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ke[2, 3]*ke[2, 4]*ke[2, 5]*ke[3, 2]*ke[4, 1]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ke[2, 3]*ke[2, 5]*ke[3, 2]*
       ke[3, 4]*ke[4, 1]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ke[2, 3]*ke[2, 4]*ke[3, 2]*ke[3, 5]*ke[4, 1]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ke[2, 3]*ke[3, 2]*ke[3, 4]*
       ke[3, 5]*ke[4, 1]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ke[1, 5]*ke[2, 3]*ke[2, 4]*ke[3, 1]*ke[4, 2]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ke[2, 1]*ke[2, 3]*ke[2, 4]*
       ke[3, 5]*ke[4, 2]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ke[2, 3]*ke[2, 4]*ke[3, 1]*ke[3, 5]*ke[4, 2]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ke[2, 3]*ke[2, 4]*ke[3, 5]*
       ke[4, 1]*ke[4, 2]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ke[1, 5]*ke[2, 1]*ke[3, 2]*ke[3, 4]*ke[4, 3]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ke[2, 1]*ke[2, 5]*ke[3, 2]*
       ke[3, 4]*ke[4, 3]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ke[2, 5]*ke[3, 1]*ke[3, 2]*ke[3, 4]*ke[4, 3]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ke[2, 5]*ke[3, 2]*ke[3, 4]*
       ke[4, 1]*ke[4, 3]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ke[1, 5]*ke[2, 4]*ke[3, 1]*ke[4, 2]*ke[4, 3]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ke[1, 5]*ke[2, 1]*ke[3, 4]*
       ke[4, 2]*ke[4, 3]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ke[2, 1]*ke[2, 5]*ke[3, 4]*ke[4, 2]*ke[4, 3]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ke[2, 5]*ke[3, 1]*ke[3, 4]*
       ke[4, 2]*ke[4, 3]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ke[2, 1]*ke[2, 4]*ke[3, 5]*ke[4, 2]*ke[4, 3]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ke[2, 4]*ke[3, 1]*ke[3, 5]*
       ke[4, 2]*ke[4, 3]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ke[2, 5]*ke[3, 4]*ke[4, 1]*ke[4, 2]*ke[4, 3]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ke[2, 4]*ke[3, 5]*ke[4, 1]*
       ke[4, 2]*ke[4, 3]*gamma[1, 2])/(30*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[1, 5]*ke[2, 3]*ke[2, 4]*ke[4, 2]*s[1, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[1, 5]*ke[3, 2]*ke[3, 4]*
       ke[4, 3]*s[1, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[1, 5]*ke[2, 4]*ke[4, 2]*ke[4, 3]*s[1, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[1, 5]*ke[3, 4]*ke[4, 2]*
       ke[4, 3]*s[1, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[1, 5]*ke[2, 3]*ke[2, 4]*ke[3, 2]*s[1, 4]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[1, 5]*ke[2, 3]*ke[3, 2]*
       ke[3, 4]*s[1, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ke[3, 2]*ke[3, 4]*ke[4, 3]*s[1, 4]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[1, 5]*ke[3, 4]*ke[4, 2]*
       ke[4, 3]*s[1, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*s[2, 3]*gamma[1, 2])/
      (360*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*s[2, 3]*
       gamma[1, 2])/(120*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[1, 3]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*s[2, 3]*
       gamma[1, 2])/(120*Sqrt[2]*eps) - 
     ((58 + Ds)*ee[1, 5]*ee[2, 3]*ke[1, 4]*s[2, 3]*gamma[1, 2])/
      (90*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*s[2, 3]*
       gamma[1, 2])/(360*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*s[2, 3]*gamma[1, 2])/
      (360*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[1, 5]*s[2, 3]*
       gamma[1, 2])/(360*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[1, 5]*s[2, 3]*gamma[1, 2])/
      (360*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[2, 3]*s[2, 3]*
       gamma[1, 2])/(360*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[2, 4]*s[2, 3]*gamma[1, 2])/
      (360*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[2, 5]*s[2, 3]*
       gamma[1, 2])/(120*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[2, 5]*s[2, 3]*gamma[1, 2])/
      (360*Sqrt[2]*eps) + ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*s[2, 3]*
       gamma[1, 2])/(60*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[3, 1]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps) + ((-2 + Ds)*ee[2, 3]*ee[4, 5]*ke[3, 1]*s[2, 3]*
       gamma[1, 2])/(60*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[3, 2]*s[2, 3]*gamma[1, 2])/
      (360*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 3]*ee[4, 5]*ke[3, 2]*s[2, 3]*
       gamma[1, 2])/(120*Sqrt[2]*eps) - 
     ((-122 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*s[2, 3]*
       gamma[1, 2])/(360*Sqrt[2]*eps) + 
     ((-50 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*s[2, 3]*gamma[1, 2])/
      (72*Sqrt[2]*eps) + ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[4, 1]*s[2, 3]*
       gamma[1, 2])/(360*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[4, 1]*s[2, 3]*gamma[1, 2])/
      (360*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[4, 2]*s[2, 3]*
       gamma[1, 2])/(360*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*s[2, 3]*gamma[1, 2])/
      (360*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*ke[1, 4]*
       s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[1, 5]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*
       ke[1, 5]*s[2, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*ke[1, 5]*s[2, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[1, 4]*
       ke[2, 1]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[1, 5]*ke[2, 1]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[1, 5]*
       ke[2, 1]*s[2, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 4]*ke[2, 3]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 5]*
       ke[2, 3]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 1]*ke[2, 3]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*
       ke[2, 3]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*ke[2, 4]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 5]*
       ke[2, 4]*s[2, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) + 
     ((-122 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 5]*ke[2, 4]*s[2, 3]*gamma[1, 2])/
      (90*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 1]*
       ke[2, 4]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*ke[2, 4]*s[2, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 3]*
       ke[2, 4]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*ke[2, 4]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 3]*
       ke[2, 4]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[2, 5]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*
       ke[2, 5]*s[2, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) + 
     ((58 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*ke[2, 5]*s[2, 3]*gamma[1, 2])/
      (45*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       ke[2, 5]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 1]*ke[2, 5]*s[2, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*
       ke[2, 5]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*ke[2, 5]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 3]*
       ke[2, 5]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 4]*ke[2, 5]*s[2, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 4]*
       ke[2, 5]*s[2, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 4]*ke[2, 5]*s[2, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*
       ke[3, 1]*s[2, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*ke[3, 1]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[1, 5]*
       ke[3, 1]*s[2, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 3]*ke[3, 1]*s[2, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 4]*
       ke[3, 1]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 5]*ke[3, 1]*s[2, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ee[4, 5]*ke[1, 3]*ke[2, 1]*
       ke[3, 2]*s[2, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[2, 1]*ke[3, 2]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[2, 1]*
       ke[3, 2]*s[2, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ee[4, 5]*ke[2, 1]*ke[2, 3]*ke[3, 2]*s[2, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[2, 4]*
       ke[3, 2]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ee[3, 4]*ke[2, 1]*ke[2, 5]*ke[3, 2]*s[2, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 5]*
       ke[3, 4]*s[2, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 5]*ke[3, 4]*s[2, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*
       ke[3, 4]*s[2, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 5]*ke[3, 4]*s[2, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 5]*
       ke[3, 4]*s[2, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 5]*ke[3, 4]*s[2, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       ke[3, 5]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((-122 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*ke[3, 5]*s[2, 3]*gamma[1, 2])/
      (90*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*
       ke[3, 5]*s[2, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*ke[3, 5]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) + ((-122 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 1]*
       ke[3, 5]*s[2, 3]*gamma[1, 2])/(90*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*ke[3, 5]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*
       ke[3, 5]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 3]*ke[3, 5]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((-122 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 4]*
       ke[3, 5]*s[2, 3]*gamma[1, 2])/(90*Sqrt[2]*eps*s[1, 2]) + 
     ((-122 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 4]*ke[3, 5]*s[2, 3]*gamma[1, 2])/
      (90*Sqrt[2]*eps*s[1, 2]) + ((-122 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 4]*
       ke[3, 5]*s[2, 3]*gamma[1, 2])/(90*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[3, 4]*ke[3, 5]*s[2, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[3, 4]*
       ke[3, 5]*s[2, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ee[2, 3]*ke[2, 1]*ke[3, 4]*ke[3, 5]*s[2, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*
       ke[4, 1]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[1, 5]*ke[4, 1]*s[2, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 3]*
       ke[4, 1]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 5]*ke[4, 1]*s[2, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[3, 4]*
       ke[4, 1]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[3, 4]*ke[1, 2]*ke[3, 5]*ke[4, 1]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[2, 1]*
       ke[4, 2]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[2, 1]*ke[4, 2]*s[2, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[2, 3]*
       ke[4, 2]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ee[3, 4]*ke[2, 1]*ke[2, 5]*ke[4, 2]*s[2, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[3, 4]*
       ke[4, 2]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[3, 4]*ke[2, 1]*ke[3, 5]*ke[4, 2]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 4]*
       ke[4, 3]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 5]*ke[4, 3]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 1]*
       ke[4, 3]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*ke[4, 3]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 4]*
       ke[4, 3]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 4]*ke[4, 3]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 4]*
       ke[4, 3]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 5]*ke[4, 3]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 5]*
       ke[4, 3]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 5]*ke[4, 3]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ee[1, 5]*ke[1, 2]*ke[3, 4]*
       ke[4, 3]*s[2, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ee[1, 2]*ke[1, 5]*ke[3, 4]*ke[4, 3]*s[2, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ee[2, 5]*ke[2, 1]*ke[3, 4]*
       ke[4, 3]*s[2, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[4, 1]*ke[4, 3]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[4, 2]*
       ke[4, 3]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*s[1, 3]*s[2, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*
       s[1, 3]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*s[1, 3]*s[2, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*
       s[1, 3]*s[2, 3]*gamma[1, 2])/(120*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*s[1, 3]*s[2, 3]*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*
       s[1, 3]*s[2, 3]*gamma[1, 2])/(120*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*s[1, 3]*s[2, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*
       s[1, 3]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*s[1, 3]*s[2, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*
       s[1, 3]*s[2, 3]*gamma[1, 2])/(120*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*s[1, 3]*s[2, 3]*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*
       s[1, 3]*s[2, 3]*gamma[1, 2])/(120*Sqrt[2]*eps*s[1, 2]) + 
     ((-50 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*s[1, 4]*s[2, 3]*gamma[1, 2])/
      (72*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*
       s[1, 4]*s[2, 3]*gamma[1, 2])/(360*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*s[1, 4]*s[2, 3]*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*
       s[1, 4]*s[2, 3]*gamma[1, 2])/(360*Sqrt[2]*eps*s[1, 2]) - 
     ((-122 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*s[1, 4]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((-50 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*
       s[1, 4]*s[2, 3]*gamma[1, 2])/(72*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*s[1, 4]*s[2, 3]*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*
       s[1, 4]*s[2, 3]*gamma[1, 2])/(360*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*s[1, 4]*s[2, 3]*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*
       s[1, 4]*s[2, 3]*gamma[1, 2])/(120*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[1, 2]*ee[3, 5]*ke[3, 4]*s[1, 4]*s[2, 3]*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[1, 2]*ee[3, 4]*ke[3, 5]*
       s[1, 4]*s[2, 3]*gamma[1, 2])/(360*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[1, 2]*ee[4, 5]*ke[4, 3]*s[1, 4]*s[2, 3]*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*
       ke[2, 3]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*ke[2, 4]*s[2, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 3]*
       ke[2, 4]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*ke[2, 4]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 3]*
       ke[2, 4]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 3]*ke[2, 5]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 4]*
       ke[2, 5]*s[2, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 3]*ke[3, 1]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((-122 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 4]*
       ke[3, 1]*s[2, 3]*gamma[1, 2])/(90*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*ke[3, 1]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*
       ke[3, 1]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[2, 3]*ke[2, 4]*ke[2, 5]*ke[3, 1]*s[2, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[2, 1]*
       ke[3, 2]*s[2, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[1, 5]*ke[1, 4]*ke[2, 3]*ke[3, 2]*s[2, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[1, 4]*ke[1, 5]*ke[2, 3]*
       ke[3, 2]*s[2, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[4, 5]*ke[2, 1]*ke[2, 3]*ke[3, 2]*s[2, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[2, 4]*
       ke[3, 2]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[2, 4]*ke[3, 2]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[2, 4]*
       ke[3, 2]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[3, 4]*ke[2, 1]*ke[2, 5]*ke[3, 2]*s[2, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[4, 5]*ke[2, 3]*ke[3, 1]*
       ke[3, 2]*s[2, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 1]*ke[3, 2]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 1]*
       ke[3, 2]*s[2, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*ke[3, 4]*s[2, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 5]*
       ke[3, 4]*s[2, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[3, 1]*ke[3, 4]*s[2, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 1]*
       ke[3, 4]*s[2, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 3]*ke[3, 5]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((-122 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 4]*
       ke[3, 5]*s[2, 3]*gamma[1, 2])/(90*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 1]*ke[3, 5]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((-122 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 1]*
       ke[3, 5]*s[2, 3]*gamma[1, 2])/(90*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[2, 3]*ke[2, 1]*ke[3, 4]*ke[3, 5]*s[2, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[2, 3]*ke[3, 1]*ke[3, 4]*
       ke[3, 5]*s[2, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*ke[4, 1]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*
       ke[4, 1]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[2, 3]*ke[2, 4]*ke[2, 5]*ke[4, 1]*s[2, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[4, 5]*ke[2, 3]*ke[3, 2]*
       ke[4, 1]*s[2, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 2]*ke[4, 1]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 2]*
       ke[4, 1]*s[2, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 4]*ke[4, 1]*s[2, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 5]*
       ke[4, 1]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((-122 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 5]*ke[4, 1]*s[2, 3]*gamma[1, 2])/
      (90*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[2, 3]*ke[3, 4]*ke[3, 5]*
       ke[4, 1]*s[2, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[2, 1]*ke[4, 2]*s[2, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[2, 3]*
       ke[4, 2]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[2, 3]*ke[4, 2]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[2, 3]*
       ke[4, 2]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[3, 4]*ke[2, 1]*ke[2, 5]*ke[4, 2]*s[2, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*
       ke[4, 2]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[3, 1]*ke[4, 2]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 1]*
       ke[4, 2]*s[2, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[3, 4]*ke[4, 2]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 4]*
       ke[4, 2]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[3, 4]*ke[4, 2]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[3, 5]*ke[3, 1]*ke[3, 4]*
       ke[4, 2]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[3, 4]*ke[2, 1]*ke[3, 5]*ke[4, 2]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[3, 4]*ke[3, 1]*ke[3, 5]*
       ke[4, 2]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[4, 1]*ke[4, 2]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[3, 4]*ke[2, 5]*ke[4, 1]*
       ke[4, 2]*s[2, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[3, 5]*ke[3, 4]*ke[4, 1]*ke[4, 2]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[3, 4]*ke[3, 5]*ke[4, 1]*
       ke[4, 2]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*ke[4, 3]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 4]*
       ke[4, 3]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 4]*ke[4, 3]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 4]*
       ke[4, 3]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 5]*ke[4, 3]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 4]*ke[3, 1]*
       ke[4, 3]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 5]*ke[3, 1]*ke[4, 3]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[1, 5]*ke[1, 2]*ke[3, 4]*
       ke[4, 3]*s[2, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ke[1, 5]*ke[3, 4]*ke[4, 3]*s[2, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[2, 5]*ke[2, 1]*ke[3, 4]*
       ke[4, 3]*s[2, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ke[3, 1]*ke[3, 4]*ke[4, 3]*s[2, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 4]*ke[4, 1]*
       ke[4, 3]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 5]*ke[4, 1]*ke[4, 3]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[2, 5]*ke[3, 4]*ke[4, 1]*
       ke[4, 3]*s[2, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[4, 2]*ke[4, 3]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[4, 2]*
       ke[4, 3]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[4, 2]*ke[4, 3]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[4, 5]*ke[3, 1]*ke[4, 2]*
       ke[4, 3]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[4, 1]*ke[4, 2]*ke[4, 3]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*
       s[1, 3]*s[2, 3]*gamma[1, 2])/(360*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*s[1, 3]*s[2, 3]*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[1, 5]) + ((-122 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*
       s[1, 3]*s[2, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*s[1, 3]*s[2, 3]*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*
       s[1, 4]*s[2, 3]*gamma[1, 2])/(360*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*s[1, 4]*s[2, 3]*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*
       s[1, 4]*s[2, 3]*gamma[1, 2])/(120*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*s[1, 4]*s[2, 3]*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*
       s[1, 4]*s[2, 3]*gamma[1, 2])/(120*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*s[1, 4]*s[2, 3]*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*
       s[2, 3]^2*gamma[1, 2])/(120*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*s[2, 3]^2*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*
       s[2, 3]^2*gamma[1, 2])/(120*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*s[2, 3]^2*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*
       s[2, 3]^2*gamma[1, 2])/(360*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*s[2, 3]^2*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*
       s[2, 3]^2*gamma[1, 2])/(120*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*s[2, 3]^2*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*
       s[2, 3]^2*gamma[1, 2])/(120*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*s[2, 3]^2*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[1, 3]*
       s[2, 3]^2*gamma[1, 2])/(360*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[1, 4]*s[2, 3]^2*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[1, 5]*
       s[2, 3]^2*gamma[1, 2])/(120*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[1, 5]*s[2, 3]^2*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*
       s[2, 3]^2*gamma[1, 2])/(120*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*s[2, 3]^2*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*
       s[2, 3]^2*gamma[1, 2])/(360*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*s[2, 3]^2*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*
       s[2, 3]^2*gamma[1, 2])/(120*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[3, 1]*s[2, 3]^2*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[2, 3]*ee[4, 5]*ke[3, 1]*
       s[2, 3]^2*gamma[1, 2])/(120*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*s[2, 3]^2*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[4, 1]*
       s[2, 3]^2*gamma[1, 2])/(360*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[2, 3]*ee[4, 5]*ke[4, 1]*s[2, 3]^2*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*
       s[2, 4]*gamma[1, 2])/(120*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*s[2, 4]*gamma[1, 2])/
      (360*Sqrt[2]*eps) - ((58 + Ds)*ee[1, 5]*ee[2, 4]*ke[1, 3]*s[2, 4]*
       gamma[1, 2])/(90*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*s[2, 4]*gamma[1, 2])/
      (360*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*s[2, 4]*
       gamma[1, 2])/(360*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[1, 4]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*s[2, 4]*
       gamma[1, 2])/(120*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[1, 5]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[1, 5]*s[2, 4]*
       gamma[1, 2])/(120*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[2, 3]*s[2, 4]*gamma[1, 2])/
      (360*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[2, 4]*s[2, 4]*
       gamma[1, 2])/(360*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[2, 5]*s[2, 4]*gamma[1, 2])/
      (360*Sqrt[2]*eps) + ((-50 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*s[2, 4]*
       gamma[1, 2])/(72*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[3, 1]*s[2, 4]*gamma[1, 2])/
      (360*Sqrt[2]*eps) + ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[3, 1]*s[2, 4]*
       gamma[1, 2])/(360*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[3, 2]*s[2, 4]*gamma[1, 2])/
      (360*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*s[2, 4]*
       gamma[1, 2])/(360*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*s[2, 4]*gamma[1, 2])/
      (360*Sqrt[2]*eps) + ((-122 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*s[2, 4]*
       gamma[1, 2])/(180*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*s[2, 4]*gamma[1, 2])/
      (60*Sqrt[2]*eps) + ((-2 + Ds)*ee[2, 4]*ee[3, 5]*ke[4, 1]*s[2, 4]*
       gamma[1, 2])/(60*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[4, 1]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 4]*ee[3, 5]*ke[4, 2]*s[2, 4]*
       gamma[1, 2])/(120*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[4, 2]*s[2, 4]*gamma[1, 2])/
      (360*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*ke[1, 4]*
       s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[1, 5]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[1, 4]*
       ke[2, 1]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[1, 5]*ke[2, 1]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 4]*
       ke[2, 3]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 5]*ke[2, 3]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 1]*
       ke[2, 3]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*ke[2, 3]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*
       ke[2, 4]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 5]*ke[2, 4]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 1]*
       ke[2, 4]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 3]*ke[2, 4]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*
       ke[2, 4]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 3]*ke[2, 4]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       ke[2, 5]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*ke[2, 5]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       ke[2, 5]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*ke[2, 5]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*
       ke[2, 5]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 3]*ke[2, 5]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*
       ke[3, 1]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((-122 + Ds)*ee[3, 4]*ke[1, 2]*ke[1, 5]*ke[3, 1]*s[2, 4]*gamma[1, 2])/
      (90*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 4]*
       ke[3, 1]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((-122 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 5]*ke[3, 1]*s[2, 4]*gamma[1, 2])/
      (90*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[2, 1]*
       ke[3, 2]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((-122 + Ds)*ee[3, 4]*ke[1, 5]*ke[2, 1]*ke[3, 2]*s[2, 4]*gamma[1, 2])/
      (90*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[2, 4]*
       ke[3, 2]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((-122 + Ds)*ee[3, 4]*ke[2, 1]*ke[2, 5]*ke[3, 2]*s[2, 4]*gamma[1, 2])/
      (90*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*
       ke[3, 4]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 5]*ke[3, 4]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 1]*
       ke[3, 4]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*ke[3, 4]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 3]*
       ke[3, 4]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*ke[3, 4]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 3]*
       ke[3, 4]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 5]*ke[3, 4]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 5]*
       ke[3, 4]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 5]*ke[3, 4]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[3, 1]*
       ke[3, 4]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[3, 2]*ke[3, 4]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) + ((-122 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       ke[3, 5]*s[2, 4]*gamma[1, 2])/(90*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*ke[3, 5]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*
       ke[3, 5]*s[2, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) - 
     ((-122 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*ke[3, 5]*s[2, 4]*gamma[1, 2])/
      (90*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 1]*
       ke[3, 5]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((-122 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*ke[3, 5]*s[2, 4]*gamma[1, 2])/
      (90*Sqrt[2]*eps*s[1, 2]) - ((-122 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*
       ke[3, 5]*s[2, 4]*gamma[1, 2])/(90*Sqrt[2]*eps*s[1, 2]) - 
     ((-122 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 3]*ke[3, 5]*s[2, 4]*gamma[1, 2])/
      (90*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 4]*
       ke[3, 5]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 4]*ke[3, 5]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 4]*
       ke[3, 5]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[3, 4]*ke[1, 2]*ke[3, 1]*ke[3, 5]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[3, 4]*ke[2, 1]*ke[3, 2]*
       ke[3, 5]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*ke[4, 1]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*
       ke[4, 1]*s[2, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[1, 5]*ke[4, 1]*s[2, 4]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 3]*
       ke[4, 1]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 4]*ke[4, 1]*s[2, 4]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 5]*
       ke[4, 1]*s[2, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[2, 1]*ke[4, 2]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ee[3, 5]*ke[1, 4]*ke[2, 1]*
       ke[4, 2]*s[2, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[2, 1]*ke[4, 2]*s[2, 4]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[2, 3]*
       ke[4, 2]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ee[3, 5]*ke[2, 1]*ke[2, 4]*ke[4, 2]*s[2, 4]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ee[3, 4]*ke[2, 1]*ke[2, 5]*
       ke[4, 2]*s[2, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[3, 1]*ke[4, 3]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[3, 2]*
       ke[4, 3]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ee[1, 5]*ke[1, 2]*ke[3, 4]*ke[4, 3]*s[2, 4]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ee[1, 2]*ke[1, 5]*ke[3, 4]*
       ke[4, 3]*s[2, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ee[2, 5]*ke[2, 1]*ke[3, 4]*ke[4, 3]*s[2, 4]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ee[1, 4]*ke[1, 2]*ke[3, 5]*
       ke[4, 3]*s[2, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ee[1, 2]*ke[1, 4]*ke[3, 5]*ke[4, 3]*s[2, 4]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ee[2, 4]*ke[2, 1]*ke[3, 5]*
       ke[4, 3]*s[2, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) + 
     ((-50 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*s[1, 3]*s[2, 4]*gamma[1, 2])/
      (72*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*
       s[1, 3]*s[2, 4]*gamma[1, 2])/(360*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*s[1, 3]*s[2, 4]*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*
       s[1, 3]*s[2, 4]*gamma[1, 2])/(360*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*s[1, 3]*s[2, 4]*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[1, 2]) - ((-50 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*
       s[1, 3]*s[2, 4]*gamma[1, 2])/(72*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*s[1, 3]*s[2, 4]*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*
       s[1, 3]*s[2, 4]*gamma[1, 2])/(360*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*s[1, 3]*s[2, 4]*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[1, 2]) + ((-122 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*
       s[1, 3]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[1, 2]*ee[3, 5]*ke[3, 4]*s[1, 3]*s[2, 4]*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[1, 2]*ee[3, 4]*ke[3, 5]*
       s[1, 3]*s[2, 4]*gamma[1, 2])/(360*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[1, 2]*ee[4, 5]*ke[4, 3]*s[1, 3]*s[2, 4]*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*
       s[1, 4]*s[2, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*s[1, 4]*s[2, 4]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*
       s[1, 4]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*s[1, 4]*s[2, 4]*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*
       s[1, 4]*s[2, 4]*gamma[1, 2])/(120*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*s[1, 4]*s[2, 4]*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*
       s[1, 4]*s[2, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*s[1, 4]*s[2, 4]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*
       s[1, 4]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*s[1, 4]*s[2, 4]*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[1, 2]) + ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*
       s[1, 4]*s[2, 4]*gamma[1, 2])/(120*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*s[1, 4]*s[2, 4]*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*
       ke[2, 3]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 3]*ke[2, 4]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*
       ke[2, 4]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 3]*ke[2, 4]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 3]*
       ke[2, 5]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) - 
     ((-122 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 3]*ke[3, 1]*s[2, 4]*gamma[1, 2])/
      (90*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 4]*
       ke[3, 1]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*ke[3, 1]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*
       ke[3, 1]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((-122 + Ds)*ee[3, 4]*ke[1, 5]*ke[2, 1]*ke[3, 2]*s[2, 4]*gamma[1, 2])/
      (90*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[2, 4]*
       ke[3, 2]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[2, 4]*ke[3, 2]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[2, 4]*
       ke[3, 2]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((-122 + Ds)*ee[3, 4]*ke[2, 1]*ke[2, 5]*ke[3, 2]*s[2, 4]*gamma[1, 2])/
      (90*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*
       ke[3, 2]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 1]*ke[3, 2]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((-122 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 1]*
       ke[3, 2]*s[2, 4]*gamma[1, 2])/(90*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*ke[3, 4]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 3]*
       ke[3, 4]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*ke[3, 4]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 3]*
       ke[3, 4]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 5]*ke[3, 4]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[3, 1]*
       ke[3, 4]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 1]*ke[3, 4]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[3, 2]*
       ke[3, 4]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 2]*ke[3, 4]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[3, 2]*
       ke[3, 4]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[3, 1]*ke[3, 2]*ke[3, 4]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((-122 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 3]*
       ke[3, 5]*s[2, 4]*gamma[1, 2])/(90*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 4]*ke[3, 5]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((-122 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 1]*
       ke[3, 5]*s[2, 4]*gamma[1, 2])/(90*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 1]*ke[3, 5]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[3, 4]*ke[2, 1]*ke[3, 2]*
       ke[3, 5]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[3, 4]*ke[3, 1]*ke[3, 2]*ke[3, 5]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*
       ke[4, 1]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*ke[4, 1]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 2]*
       ke[4, 1]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((-122 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 2]*ke[4, 1]*s[2, 4]*gamma[1, 2])/
      (90*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[3, 4]*
       ke[4, 1]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 4]*ke[4, 1]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[3, 5]*ke[3, 2]*ke[3, 4]*
       ke[4, 1]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) - 
     ((-122 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 5]*ke[4, 1]*s[2, 4]*gamma[1, 2])/
      (90*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 5]*
       ke[4, 1]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[3, 4]*ke[3, 2]*ke[3, 5]*ke[4, 1]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[2, 1]*
       ke[4, 2]*s[2, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[2, 3]*ke[4, 2]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[2, 3]*
       ke[4, 2]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[2, 3]*ke[4, 2]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[1, 5]*ke[1, 3]*ke[2, 4]*
       ke[4, 2]*s[2, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[1, 3]*ke[1, 5]*ke[2, 4]*ke[4, 2]*s[2, 4]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[3, 5]*ke[2, 1]*ke[2, 4]*
       ke[4, 2]*s[2, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[3, 4]*ke[2, 1]*ke[2, 5]*ke[4, 2]*s[2, 4]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[3, 1]*
       ke[4, 2]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 1]*ke[4, 2]*s[2, 4]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 1]*
       ke[4, 2]*s[2, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[4, 1]*ke[4, 2]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[3, 5]*ke[2, 4]*ke[4, 1]*
       ke[4, 2]*s[2, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[3, 4]*ke[2, 5]*ke[4, 1]*ke[4, 2]*s[2, 4]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[3, 1]*
       ke[4, 3]*s[2, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[3, 2]*ke[4, 3]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[3, 2]*
       ke[4, 3]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[3, 2]*ke[4, 3]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[4, 5]*ke[3, 1]*ke[3, 2]*
       ke[4, 3]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ke[1, 2]*ke[3, 4]*ke[4, 3]*s[2, 4]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[1, 2]*ke[1, 5]*ke[3, 4]*
       ke[4, 3]*s[2, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ke[2, 1]*ke[3, 4]*ke[4, 3]*s[2, 4]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[2, 5]*ke[3, 1]*ke[3, 4]*
       ke[4, 3]*s[2, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[2, 4]*ke[2, 1]*ke[3, 5]*ke[4, 3]*s[2, 4]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[2, 4]*ke[3, 1]*ke[3, 5]*
       ke[4, 3]*s[2, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[4, 5]*ke[3, 2]*ke[4, 1]*ke[4, 3]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[2, 5]*ke[3, 4]*ke[4, 1]*
       ke[4, 3]*s[2, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[2, 4]*ke[3, 5]*ke[4, 1]*ke[4, 3]*s[2, 4]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*
       s[1, 3]*s[2, 4]*gamma[1, 2])/(120*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*s[1, 3]*s[2, 4]*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*
       s[1, 3]*s[2, 4]*gamma[1, 2])/(120*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*s[1, 3]*s[2, 4]*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*
       s[1, 3]*s[2, 4]*gamma[1, 2])/(120*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*s[1, 3]*s[2, 4]*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*
       s[1, 4]*s[2, 4]*gamma[1, 2])/(360*Sqrt[2]*eps*s[1, 5]) + 
     ((-122 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*s[1, 4]*s[2, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*
       s[1, 4]*s[2, 4]*gamma[1, 2])/(360*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*s[1, 4]*s[2, 4]*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[1, 5]) + ((-50 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*
       s[2, 3]*s[2, 4]*gamma[1, 2])/(72*Sqrt[2]*eps*s[1, 2]) + 
     ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*s[2, 3]*s[2, 4]*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*
       s[2, 3]*s[2, 4]*gamma[1, 2])/(360*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*s[2, 3]*s[2, 4]*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*
       s[2, 3]*s[2, 4]*gamma[1, 2])/(360*Sqrt[2]*eps*s[1, 2]) - 
     ((-50 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*s[2, 3]*s[2, 4]*gamma[1, 2])/
      (72*Sqrt[2]*eps*s[1, 2]) - ((-50 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*
       s[2, 3]*s[2, 4]*gamma[1, 2])/(72*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*s[2, 3]*s[2, 4]*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*
       s[2, 3]*s[2, 4]*gamma[1, 2])/(360*Sqrt[2]*eps*s[1, 2]) + 
     ((-50 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*s[2, 3]*s[2, 4]*gamma[1, 2])/
      (72*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[1, 3]*
       s[2, 3]*s[2, 4]*gamma[1, 2])/(360*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[1, 4]*s[2, 3]*s[2, 4]*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[1, 5]*
       s[2, 3]*s[2, 4]*gamma[1, 2])/(360*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[1, 5]*s[2, 3]*s[2, 4]*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[1, 5]) - ((-50 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*
       s[2, 3]*s[2, 4]*gamma[1, 2])/(72*Sqrt[2]*eps*s[1, 5]) - 
     ((-50 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*s[2, 3]*s[2, 4]*gamma[1, 2])/
      (72*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*
       s[2, 3]*s[2, 4]*gamma[1, 2])/(360*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*s[2, 3]*s[2, 4]*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[1, 5]) - ((-50 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*
       s[2, 3]*s[2, 4]*gamma[1, 2])/(72*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[3, 1]*s[2, 3]*s[2, 4]*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[3, 1]*
       s[2, 3]*s[2, 4]*gamma[1, 2])/(360*Sqrt[2]*eps*s[1, 5]) - 
     ((-50 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*s[2, 3]*s[2, 4]*gamma[1, 2])/
      (72*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[4, 1]*
       s[2, 3]*s[2, 4]*gamma[1, 2])/(360*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[4, 1]*s[2, 3]*s[2, 4]*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*
       s[2, 4]^2*gamma[1, 2])/(120*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*s[2, 4]^2*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[1, 2]) + ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*
       s[2, 4]^2*gamma[1, 2])/(360*Sqrt[2]*eps*s[1, 2]) - 
     ((238 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*s[2, 4]^2*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*
       s[2, 4]^2*gamma[1, 2])/(120*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*s[2, 4]^2*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[1, 2]) - ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*
       s[2, 4]^2*gamma[1, 2])/(120*Sqrt[2]*eps*s[1, 2]) - 
     ((-2 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*s[2, 4]^2*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[1, 2]) - ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*
       s[2, 4]^2*gamma[1, 2])/(360*Sqrt[2]*eps*s[1, 2]) + 
     ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*s[2, 4]^2*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[1, 3]*
       s[2, 4]^2*gamma[1, 2])/(120*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[1, 4]*s[2, 4]^2*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[1, 5]*
       s[2, 4]^2*gamma[1, 2])/(360*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[1, 5]*s[2, 4]^2*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*
       s[2, 4]^2*gamma[1, 2])/(120*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*s[2, 4]^2*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*
       s[2, 4]^2*gamma[1, 2])/(120*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*s[2, 4]^2*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*
       s[2, 4]^2*gamma[1, 2])/(120*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[2, 4]*ee[3, 5]*ke[3, 1]*s[2, 4]^2*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[3, 1]*
       s[2, 4]^2*gamma[1, 2])/(360*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*s[2, 4]^2*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[2, 4]*ee[3, 5]*ke[4, 1]*
       s[2, 4]^2*gamma[1, 2])/(120*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[4, 1]*s[2, 4]^2*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 4]*
       ke[1, 5]*ke[3, 1]*gamma[1, 2])/(30*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 4]*ke[2, 5]*ke[3, 1]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[1, 5]*
       ke[3, 1]*ke[3, 2]*gamma[1, 2])/(30*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[2, 5]*ke[3, 1]*ke[3, 2]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 5]*
       ke[3, 1]*ke[3, 4]*gamma[1, 2])/(30*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[2, 5]*ke[3, 1]*ke[3, 4]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ke[1, 3]*ke[1, 5]*ke[3, 1]*
       ke[3, 2]*ke[3, 4]*gamma[1, 2])/(30*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ke[1, 3]*ke[2, 5]*ke[3, 1]*ke[3, 2]*ke[3, 4]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 4]*
       ke[3, 1]*ke[3, 5]*gamma[1, 2])/(30*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[3, 1]*ke[3, 2]*ke[3, 5]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[3, 1]*
       ke[3, 4]*ke[3, 5]*gamma[1, 2])/(30*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ke[1, 3]*ke[3, 1]*ke[3, 2]*ke[3, 4]*ke[3, 5]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[2, 5]*
       ke[3, 2]*ke[4, 1]*gamma[1, 2])/(30*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 4]*ke[3, 5]*ke[4, 1]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[3, 2]*
       ke[3, 5]*ke[4, 1]*gamma[1, 2])/(30*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[1, 5]*ke[3, 1]*ke[4, 2]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ke[1, 3]*ke[1, 5]*ke[3, 1]*
       ke[3, 4]*ke[4, 2]*gamma[1, 2])/(30*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[3, 1]*ke[3, 5]*ke[4, 2]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ke[1, 3]*ke[3, 1]*ke[3, 4]*
       ke[3, 5]*ke[4, 2]*gamma[1, 2])/(30*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[3, 5]*ke[4, 1]*ke[4, 2]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ke[1, 2]*ke[1, 5]*ke[3, 1]*
       ke[3, 4]*ke[4, 3]*gamma[1, 2])/(30*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ke[1, 2]*ke[2, 5]*ke[3, 1]*ke[3, 4]*ke[4, 3]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ke[1, 5]*ke[3, 1]*ke[3, 2]*
       ke[3, 4]*ke[4, 3]*gamma[1, 2])/(30*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ke[1, 4]*ke[2, 5]*ke[3, 2]*ke[4, 1]*ke[4, 3]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ke[1, 2]*ke[1, 5]*ke[3, 4]*
       ke[4, 1]*ke[4, 3]*gamma[1, 2])/(30*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ke[1, 2]*ke[2, 5]*ke[3, 4]*ke[4, 1]*ke[4, 3]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ke[1, 5]*ke[3, 2]*ke[3, 4]*
       ke[4, 1]*ke[4, 3]*gamma[1, 2])/(30*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[3, 5]*ke[4, 1]*ke[4, 3]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ke[1, 4]*ke[3, 2]*ke[3, 5]*
       ke[4, 1]*ke[4, 3]*gamma[1, 2])/(30*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ke[1, 5]*ke[3, 1]*ke[3, 4]*ke[4, 2]*ke[4, 3]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ke[1, 5]*ke[3, 4]*ke[4, 1]*
       ke[4, 2]*ke[4, 3]*gamma[1, 2])/(30*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ke[1, 4]*ke[3, 5]*ke[4, 1]*ke[4, 2]*ke[4, 3]*gamma[1, 2])/
      (30*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*
       ke[1, 4]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[1, 5]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*
       ke[1, 5]*s[1, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[1, 4]*ke[2, 1]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       ke[2, 5]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*ke[2, 5]*s[1, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*
       ke[2, 5]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*ke[3, 1]*s[1, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*
       ke[3, 1]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[1, 5]*ke[3, 1]*s[1, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 3]*
       ke[3, 1]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 4]*ke[3, 1]*s[1, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 5]*
       ke[3, 1]*s[1, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 5]*ke[3, 1]*s[1, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 5]*
       ke[3, 1]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*ke[3, 2]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*
       ke[3, 2]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[1, 3]*ke[1, 4]*ke[1, 5]*ke[3, 2]*s[1, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[2, 5]*
       ke[3, 2]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((-122 + Ds)*ee[1, 3]*ke[1, 4]*ke[2, 5]*ke[3, 2]*s[1, 3]*gamma[1, 2])/
      (90*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[4, 5]*ke[1, 3]*ke[3, 1]*
       ke[3, 2]*s[1, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*ke[3, 2]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*
       ke[3, 2]*s[1, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 5]*ke[3, 4]*s[1, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 5]*
       ke[3, 4]*s[1, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 2]*ke[3, 4]*s[1, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 3]*ke[2, 5]*ke[3, 2]*
       ke[3, 4]*s[1, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[3, 5]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((-122 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*
       ke[3, 5]*s[1, 3]*gamma[1, 2])/(90*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 2]*ke[3, 5]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((-122 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 2]*
       ke[3, 5]*s[1, 3]*gamma[1, 2])/(90*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[3, 4]*ke[3, 5]*s[1, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 3]*ke[3, 2]*ke[3, 4]*
       ke[3, 5]*s[1, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*ke[4, 1]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[1, 5]*
       ke[4, 1]*s[1, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 4]*ke[4, 1]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 5]*
       ke[4, 1]*s[1, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 5]*ke[4, 1]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[3, 2]*
       ke[4, 1]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 2]*ke[4, 1]*s[1, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 2]*
       ke[4, 1]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[3, 4]*ke[4, 1]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[3, 4]*
       ke[4, 1]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 4]*ke[4, 1]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[3, 5]*ke[3, 2]*ke[3, 4]*
       ke[4, 1]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[3, 4]*ke[1, 2]*ke[3, 5]*ke[4, 1]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[3, 4]*ke[3, 2]*ke[3, 5]*
       ke[4, 1]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*ke[4, 2]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*
       ke[4, 2]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[1, 3]*ke[1, 4]*ke[1, 5]*ke[4, 2]*s[1, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[4, 5]*ke[1, 3]*ke[3, 1]*
       ke[4, 2]*s[1, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*ke[4, 2]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*
       ke[4, 2]*s[1, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 4]*ke[4, 2]*s[1, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 5]*
       ke[4, 2]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((-122 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 5]*ke[4, 2]*s[1, 3]*gamma[1, 2])/
      (90*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 3]*ke[3, 4]*ke[3, 5]*
       ke[4, 2]*s[1, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[4, 1]*ke[4, 2]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[4, 1]*
       ke[4, 2]*s[1, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[3, 4]*ke[4, 1]*ke[4, 2]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[3, 4]*ke[3, 5]*ke[4, 1]*
       ke[4, 2]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 4]*ke[4, 3]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 5]*
       ke[4, 3]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 1]*ke[4, 3]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 5]*
       ke[4, 3]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 5]*ke[4, 3]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[3, 2]*
       ke[4, 3]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[3, 2]*ke[4, 3]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[1, 5]*ke[1, 2]*ke[3, 4]*
       ke[4, 3]*s[1, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ke[2, 1]*ke[3, 4]*ke[4, 3]*s[1, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[1, 2]*ke[2, 5]*ke[3, 4]*
       ke[4, 3]*s[1, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ke[3, 2]*ke[3, 4]*ke[4, 3]*s[1, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[4, 1]*
       ke[4, 3]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[2, 5]*ke[2, 4]*ke[4, 1]*ke[4, 3]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[2, 4]*ke[2, 5]*ke[4, 1]*
       ke[4, 3]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[4, 5]*ke[3, 2]*ke[4, 1]*ke[4, 3]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[4, 2]*
       ke[4, 3]*s[1, 3]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[4, 2]*ke[4, 3]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[1, 5]*ke[3, 4]*ke[4, 2]*
       ke[4, 3]*s[1, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[4, 5]*ke[4, 1]*ke[4, 2]*ke[4, 3]*s[1, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*
       s[1, 3]^2*gamma[1, 2])/(120*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*s[1, 3]^2*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*
       s[1, 3]^2*gamma[1, 2])/(120*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*s[1, 3]^2*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[2, 3]*
       s[1, 3]^2*gamma[1, 2])/(360*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[2, 4]*s[1, 3]^2*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[2, 5]*
       s[1, 3]^2*gamma[1, 2])/(360*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[2, 5]*s[1, 3]^2*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*
       s[1, 3]^2*gamma[1, 2])/(120*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*s[1, 3]^2*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[3, 2]*
       s[1, 3]^2*gamma[1, 2])/(360*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[1, 3]*ee[4, 5]*ke[3, 2]*s[1, 3]^2*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*
       s[1, 3]^2*gamma[1, 2])/(120*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[4, 2]*s[1, 3]^2*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[1, 3]*ee[4, 5]*ke[4, 2]*
       s[1, 3]^2*gamma[1, 2])/(120*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*ke[1, 4]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       ke[1, 5]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[1, 4]*ke[2, 1]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       ke[2, 5]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*ke[2, 5]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*
       ke[3, 1]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((-122 + Ds)*ee[3, 4]*ke[1, 2]*ke[1, 5]*ke[3, 1]*s[1, 4]*gamma[1, 2])/
      (90*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 3]*
       ke[3, 1]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((-122 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 5]*ke[3, 1]*s[1, 4]*gamma[1, 2])/
      (90*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 5]*
       ke[3, 1]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*ke[3, 2]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*
       ke[3, 2]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((-122 + Ds)*ee[1, 4]*ke[1, 3]*ke[2, 5]*ke[3, 2]*s[1, 4]*gamma[1, 2])/
      (90*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 3]*ke[1, 4]*ke[2, 5]*
       ke[3, 2]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*ke[3, 2]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((-122 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*
       ke[3, 2]*s[1, 4]*gamma[1, 2])/(90*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 1]*ke[3, 2]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*
       ke[3, 4]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 5]*ke[3, 4]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 1]*
       ke[3, 4]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 5]*ke[3, 4]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 5]*
       ke[3, 4]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[3, 1]*ke[3, 4]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[3, 1]*
       ke[3, 4]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 1]*ke[3, 4]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[3, 2]*
       ke[3, 4]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 2]*ke[3, 4]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[3, 5]*ke[3, 1]*ke[3, 2]*
       ke[3, 4]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((-122 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[3, 5]*s[1, 4]*gamma[1, 2])/
      (90*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*
       ke[3, 5]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[3, 4]*ke[1, 2]*ke[3, 1]*ke[3, 5]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((-122 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 2]*
       ke[3, 5]*s[1, 4]*gamma[1, 2])/(90*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 2]*ke[3, 5]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[3, 4]*ke[3, 1]*ke[3, 2]*
       ke[3, 5]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*ke[4, 1]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*
       ke[4, 1]*s[1, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[1, 5]*ke[4, 1]*s[1, 4]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 3]*
       ke[4, 1]*s[1, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 4]*ke[4, 1]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 5]*
       ke[4, 1]*s[1, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 5]*ke[4, 1]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 5]*
       ke[4, 1]*s[1, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[3, 2]*ke[4, 1]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 2]*
       ke[4, 1]*s[1, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 2]*ke[4, 1]*s[1, 4]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*
       ke[4, 2]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*ke[4, 2]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*
       ke[4, 2]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((-122 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*ke[4, 2]*s[1, 4]*gamma[1, 2])/
      (90*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[3, 4]*
       ke[4, 2]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 4]*ke[4, 2]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[3, 5]*ke[3, 1]*ke[3, 4]*
       ke[4, 2]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((-122 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 5]*ke[4, 2]*s[1, 4]*gamma[1, 2])/
      (90*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 5]*
       ke[4, 2]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[3, 4]*ke[3, 1]*ke[3, 5]*ke[4, 2]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[4, 1]*
       ke[4, 2]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[3, 5]*ke[1, 4]*ke[4, 1]*ke[4, 2]*s[1, 4]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[4, 1]*
       ke[4, 2]*s[1, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[3, 1]*ke[4, 3]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 4]*ke[3, 1]*
       ke[4, 3]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 5]*ke[3, 1]*ke[4, 3]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[1, 4]*ke[2, 5]*ke[3, 2]*
       ke[4, 3]*s[1, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[3, 1]*ke[3, 2]*ke[4, 3]*s[1, 4]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[1, 5]*ke[1, 2]*ke[3, 4]*
       ke[4, 3]*s[1, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ke[2, 1]*ke[3, 4]*ke[4, 3]*s[1, 4]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[1, 2]*ke[2, 5]*ke[3, 4]*
       ke[4, 3]*s[1, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ke[3, 2]*ke[3, 4]*ke[4, 3]*s[1, 4]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[1, 4]*ke[1, 2]*ke[3, 5]*
       ke[4, 3]*s[1, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[1, 4]*ke[3, 2]*ke[3, 5]*ke[4, 3]*s[1, 4]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[4, 5]*ke[3, 1]*ke[4, 2]*
       ke[4, 3]*s[1, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ke[3, 4]*ke[4, 2]*ke[4, 3]*s[1, 4]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[1, 4]*ke[3, 5]*ke[4, 2]*
       ke[4, 3]*s[1, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((-50 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*s[1, 3]*s[1, 4]*gamma[1, 2])/
      (72*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*
       s[1, 3]*s[1, 4]*gamma[1, 2])/(360*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*s[1, 3]*s[1, 4]*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[2, 5]) - ((-50 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*
       s[1, 3]*s[1, 4]*gamma[1, 2])/(72*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[2, 3]*s[1, 3]*s[1, 4]*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[2, 4]*
       s[1, 3]*s[1, 4]*gamma[1, 2])/(360*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[2, 5]*s[1, 3]*s[1, 4]*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[2, 5]*
       s[1, 3]*s[1, 4]*gamma[1, 2])/(360*Sqrt[2]*eps*s[2, 5]) + 
     ((-50 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*s[1, 3]*s[1, 4]*gamma[1, 2])/
      (72*Sqrt[2]*eps*s[2, 5]) + ((-50 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*
       s[1, 3]*s[1, 4]*gamma[1, 2])/(72*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[3, 2]*s[1, 3]*s[1, 4]*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[3, 2]*
       s[1, 3]*s[1, 4]*gamma[1, 2])/(360*Sqrt[2]*eps*s[2, 5]) + 
     ((-50 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*s[1, 3]*s[1, 4]*gamma[1, 2])/
      (72*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[4, 2]*
       s[1, 3]*s[1, 4]*gamma[1, 2])/(360*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[4, 2]*s[1, 3]*s[1, 4]*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*
       s[1, 4]^2*gamma[1, 2])/(120*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*s[1, 4]^2*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*
       s[1, 4]^2*gamma[1, 2])/(360*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*s[1, 4]^2*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[2, 3]*
       s[1, 4]^2*gamma[1, 2])/(120*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[2, 4]*s[1, 4]^2*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[2, 5]*
       s[1, 4]^2*gamma[1, 2])/(120*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[2, 5]*s[1, 4]^2*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*
       s[1, 4]^2*gamma[1, 2])/(120*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*s[1, 4]^2*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[1, 4]*ee[3, 5]*ke[3, 2]*
       s[1, 4]^2*gamma[1, 2])/(120*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[3, 2]*s[1, 4]^2*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*
       s[1, 4]^2*gamma[1, 2])/(120*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[1, 4]*ee[3, 5]*ke[4, 2]*s[1, 4]^2*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[4, 2]*
       s[1, 4]^2*gamma[1, 2])/(360*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[1, 4]*ke[4, 1]*s[2, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[2, 5]*ke[3, 1]*ke[3, 4]*
       ke[4, 3]*s[2, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[2, 5]*ke[1, 4]*ke[4, 1]*ke[4, 3]*s[2, 3]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[2, 5]*ke[3, 4]*ke[4, 1]*
       ke[4, 3]*s[2, 3]*gamma[1, 2])/(60*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*s[1, 3]*s[2, 3]*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*
       s[1, 3]*s[2, 3]*gamma[1, 2])/(120*Sqrt[2]*eps*s[2, 5]) - 
     ((-122 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*s[1, 3]*s[2, 3]*gamma[1, 2])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*
       s[1, 3]*s[2, 3]*gamma[1, 2])/(360*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*s[1, 4]*s[2, 3]*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*
       s[1, 4]*s[2, 3]*gamma[1, 2])/(360*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*s[1, 4]*s[2, 3]*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*
       s[1, 4]*s[2, 3]*gamma[1, 2])/(360*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*s[1, 4]*s[2, 3]*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*
       s[1, 4]*s[2, 3]*gamma[1, 2])/(120*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[1, 4]*ke[3, 1]*s[2, 4]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[3, 1]*
       ke[3, 4]*s[2, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ke[3, 1]*ke[3, 4]*ke[4, 3]*s[2, 4]*gamma[1, 2])/
      (60*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[2, 5]*ke[3, 4]*ke[4, 1]*
       ke[4, 3]*s[2, 4]*gamma[1, 2])/(60*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*s[1, 3]*s[2, 4]*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*
       s[1, 3]*s[2, 4]*gamma[1, 2])/(120*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*s[1, 3]*s[2, 4]*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*
       s[1, 3]*s[2, 4]*gamma[1, 2])/(120*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*s[1, 3]*s[2, 4]*gamma[1, 2])/
      (120*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*
       s[1, 3]*s[2, 4]*gamma[1, 2])/(360*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*s[1, 4]*s[2, 4]*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[2, 5]) - ((-122 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*
       s[1, 4]*s[2, 4]*gamma[1, 2])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*s[1, 4]*s[2, 4]*gamma[1, 2])/
      (360*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*
       s[1, 4]*s[2, 4]*gamma[1, 2])/(120*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*ke[1, 5]*gamma[1, 3])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*ke[2, 1]*
       gamma[1, 3])/(60*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*ke[2, 1]*gamma[1, 3])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[1, 5]*ke[2, 1]*
       gamma[1, 3])/(60*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[1, 5]*ke[2, 1]*gamma[1, 3])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[1, 5]*ke[2, 1]*
       gamma[1, 3])/(60*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*ke[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*ke[2, 4]*
       gamma[1, 3])/(180*Sqrt[2]*eps) - 
     ((-122 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 5]*ke[2, 4]*gamma[1, 3])/
      (90*Sqrt[2]*eps) - ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 1]*ke[2, 4]*
       gamma[1, 3])/(60*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 1]*ke[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*ke[2, 4]*
       gamma[1, 3])/(60*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 3]*ke[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*ke[2, 4]*
       gamma[1, 3])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 3]*ke[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[2, 5]*
       gamma[1, 3])/(60*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*ke[2, 5]*gamma[1, 3])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*ke[2, 5]*
       gamma[1, 3])/(60*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[2, 5]*gamma[1, 3])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*ke[2, 5]*
       gamma[1, 3])/(180*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 1]*ke[2, 5]*gamma[1, 3])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 3]*ke[2, 5]*
       gamma[1, 3])/(180*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 4]*ke[2, 5]*gamma[1, 3])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 4]*ke[2, 5]*
       gamma[1, 3])/(60*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 3]*ke[3, 1]*gamma[1, 3])/
      (60*Sqrt[2]*eps) + ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 4]*ke[3, 1]*
       gamma[1, 3])/(180*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 5]*ke[3, 1]*gamma[1, 3])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[4, 5]*ke[1, 3]*ke[2, 1]*ke[3, 2]*
       gamma[1, 3])/(60*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[2, 1]*ke[3, 2]*gamma[1, 3])/
      (60*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 5]*ke[1, 4]*ke[2, 3]*ke[3, 2]*
       gamma[1, 3])/(60*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[4, 5]*ke[2, 1]*ke[2, 3]*ke[3, 2]*gamma[1, 3])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[2, 4]*ke[3, 2]*
       gamma[1, 3])/(180*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 4]*ke[1, 3]*ke[2, 5]*ke[3, 2]*gamma[1, 3])/
      (60*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 3]*ke[1, 4]*ke[2, 5]*ke[3, 2]*
       gamma[1, 3])/(60*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[3, 4]*ke[2, 1]*ke[2, 5]*ke[3, 2]*gamma[1, 3])/
      (60*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 4]*ke[2, 3]*ke[2, 5]*ke[3, 2]*
       gamma[1, 3])/(60*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*ke[3, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*ke[3, 4]*
       gamma[1, 3])/(60*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 5]*ke[3, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 5]*ke[3, 4]*
       gamma[1, 3])/(60*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*ke[3, 5]*gamma[1, 3])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[3, 5]*
       gamma[1, 3])/(60*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*ke[3, 5]*gamma[1, 3])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 1]*ke[3, 5]*
       gamma[1, 3])/(60*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 3]*ke[3, 5]*gamma[1, 3])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 4]*ke[3, 5]*
       gamma[1, 3])/(180*Sqrt[2]*eps) - 
     ((-122 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 4]*ke[3, 5]*gamma[1, 3])/
      (90*Sqrt[2]*eps) - ((-122 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 4]*ke[3, 5]*
       gamma[1, 3])/(90*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 4]*ke[2, 3]*ke[3, 2]*ke[3, 5]*gamma[1, 3])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[2, 3]*ke[2, 1]*ke[3, 4]*ke[3, 5]*
       gamma[1, 3])/(60*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[3, 4]*ke[3, 5]*gamma[1, 3])/
      (60*Sqrt[2]*eps) + ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[1, 4]*ke[4, 1]*
       gamma[1, 3])/(60*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 4]*ke[4, 1]*gamma[1, 3])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*ke[4, 1]*
       gamma[1, 3])/(180*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 5]*ke[4, 1]*gamma[1, 3])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 5]*ke[4, 1]*
       gamma[1, 3])/(180*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 5]*ke[4, 1]*gamma[1, 3])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*ke[4, 1]*
       gamma[1, 3])/(180*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 2]*ke[4, 1]*gamma[1, 3])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 2]*ke[4, 1]*
       gamma[1, 3])/(180*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[3, 5]*ke[4, 1]*gamma[1, 3])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 5]*ke[4, 1]*
       gamma[1, 3])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 5]*ke[4, 1]*gamma[1, 3])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*ke[4, 2]*
       gamma[1, 3])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*ke[4, 2]*gamma[1, 3])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[2, 1]*ke[4, 2]*
       gamma[1, 3])/(180*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[2, 1]*ke[4, 2]*gamma[1, 3])/
      (60*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[2, 3]*ke[4, 2]*
       gamma[1, 3])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[2, 3]*ke[4, 2]*gamma[1, 3])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[2, 3]*ke[4, 2]*
       gamma[1, 3])/(180*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 5]*ke[1, 3]*ke[2, 4]*ke[4, 2]*gamma[1, 3])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 4]*ke[1, 3]*ke[2, 5]*ke[4, 2]*
       gamma[1, 3])/(60*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 3]*ke[1, 4]*ke[2, 5]*ke[4, 2]*gamma[1, 3])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[3, 4]*ke[2, 1]*ke[2, 5]*ke[4, 2]*
       gamma[1, 3])/(60*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*ke[4, 2]*gamma[1, 3])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 1]*ke[4, 2]*
       gamma[1, 3])/(60*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[3, 4]*ke[4, 2]*gamma[1, 3])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 5]*ke[4, 2]*
       gamma[1, 3])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 5]*ke[4, 2]*gamma[1, 3])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[3, 4]*ke[2, 1]*ke[3, 5]*ke[4, 2]*
       gamma[1, 3])/(180*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 3]*ke[2, 4]*ke[3, 5]*ke[4, 2]*gamma[1, 3])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[4, 1]*ke[4, 2]*
       gamma[1, 3])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[4, 1]*ke[4, 2]*gamma[1, 3])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[3, 5]*ke[3, 4]*ke[4, 1]*ke[4, 2]*
       gamma[1, 3])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[3, 4]*ke[3, 5]*ke[4, 1]*ke[4, 2]*gamma[1, 3])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 2]*ke[1, 4]*ke[1, 5]*ke[4, 3]*
       gamma[1, 3])/(60*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 1]*ke[4, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*ke[4, 3]*
       gamma[1, 3])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 4]*ke[4, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps) - ((-122 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 4]*ke[4, 3]*
       gamma[1, 3])/(90*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 4]*ke[4, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 5]*ke[4, 3]*
       gamma[1, 3])/(60*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 5]*ke[4, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 5]*ke[4, 3]*
       gamma[1, 3])/(180*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 2]*ke[2, 4]*ke[2, 5]*ke[4, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 4]*ke[2, 5]*ke[3, 2]*ke[4, 3]*
       gamma[1, 3])/(60*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 5]*ke[2, 1]*ke[3, 4]*ke[4, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 2]*ke[2, 5]*ke[3, 4]*ke[4, 3]*
       gamma[1, 3])/(60*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 5]*ke[3, 2]*ke[3, 4]*ke[4, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps) + ((-2 + Ds)*ee[2, 5]*ke[1, 4]*ke[4, 1]*ke[4, 3]*
       gamma[1, 3])/(60*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 5]*ke[2, 4]*ke[4, 1]*ke[4, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[2, 4]*ke[2, 5]*ke[4, 1]*ke[4, 3]*
       gamma[1, 3])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[4, 2]*ke[4, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[4, 2]*ke[4, 3]*
       gamma[1, 3])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[4, 2]*ke[4, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 4]*ke[2, 5]*ke[4, 2]*ke[4, 3]*
       gamma[1, 3])/(60*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 5]*ke[3, 4]*ke[4, 2]*ke[4, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[4, 5]*ke[4, 1]*ke[4, 2]*ke[4, 3]*
       gamma[1, 3])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[1, 3]*s[1, 2]*gamma[1, 3])/
      (360*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*s[1, 2]*
       gamma[1, 3])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*s[1, 2]*gamma[1, 3])/
      (120*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*s[1, 2]*
       gamma[1, 3])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*s[1, 2]*gamma[1, 3])/
      (120*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*s[1, 2]*
       gamma[1, 3])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*s[1, 2]*gamma[1, 3])/
      (120*Sqrt[2]*eps) + ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*s[1, 2]*
       gamma[1, 3])/(360*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*s[1, 2]*gamma[1, 3])/
      (120*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*s[1, 2]*
       gamma[1, 3])/(120*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*s[1, 2]*gamma[1, 3])/
      (360*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[2, 4]*s[1, 2]*
       gamma[1, 3])/(360*Sqrt[2]*eps) + 
     ((-122 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*s[1, 2]*gamma[1, 3])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[2, 5]*s[1, 2]*
       gamma[1, 3])/(360*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*s[1, 2]*gamma[1, 3])/
      (120*Sqrt[2]*eps) - ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[3, 1]*s[1, 2]*
       gamma[1, 3])/(360*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[2, 3]*ee[4, 5]*ke[3, 1]*s[1, 2]*gamma[1, 3])/
      (120*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*s[1, 2]*
       gamma[1, 3])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 3]*ee[4, 5]*ke[3, 2]*s[1, 2]*gamma[1, 3])/
      (120*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*s[1, 2]*
       gamma[1, 3])/(360*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[3, 5]*s[1, 2]*gamma[1, 3])/
      (120*Sqrt[2]*eps) - ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*s[1, 2]*
       gamma[1, 3])/(120*Sqrt[2]*eps) + 
     ((-122 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*s[1, 2]*gamma[1, 3])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[4, 2]*s[1, 2]*
       gamma[1, 3])/(360*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[4, 2]*s[1, 2]*gamma[1, 3])/
      (360*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*s[1, 2]*
       gamma[1, 3])/(360*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*s[1, 2]*gamma[1, 3])/
      (120*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[4, 3]*s[1, 2]*
       gamma[1, 3])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 4]*ke[1, 5]*ke[2, 1]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 5]*
       ke[2, 1]*ke[2, 4]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 4]*ke[2, 1]*ke[2, 5]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[2, 1]*
       ke[2, 4]*ke[2, 5]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[1, 5]*ke[2, 3]*ke[3, 1]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ke[1, 2]*ke[1, 5]*ke[2, 3]*
       ke[2, 4]*ke[3, 1]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[2, 3]*ke[2, 5]*ke[3, 1]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ke[1, 2]*ke[2, 3]*ke[2, 4]*
       ke[2, 5]*ke[3, 1]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[1, 5]*ke[2, 1]*ke[3, 2]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ke[1, 3]*ke[1, 5]*ke[2, 1]*
       ke[2, 4]*ke[3, 2]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[2, 1]*ke[2, 5]*ke[3, 2]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ke[1, 3]*ke[2, 1]*ke[2, 4]*
       ke[2, 5]*ke[3, 2]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ke[1, 4]*ke[1, 5]*ke[2, 3]*ke[3, 1]*ke[3, 2]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ke[1, 5]*ke[2, 3]*ke[2, 4]*
       ke[3, 1]*ke[3, 2]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ke[1, 4]*ke[2, 3]*ke[2, 5]*ke[3, 1]*ke[3, 2]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ke[2, 3]*ke[2, 4]*ke[2, 5]*
       ke[3, 1]*ke[3, 2]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 5]*ke[2, 1]*ke[3, 4]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[2, 1]*
       ke[2, 5]*ke[3, 4]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 5]*ke[2, 3]*ke[3, 1]*ke[3, 4]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ke[1, 2]*ke[2, 3]*ke[2, 5]*
       ke[3, 1]*ke[3, 4]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ke[1, 3]*ke[1, 5]*ke[2, 1]*ke[3, 2]*ke[3, 4]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ke[1, 3]*ke[2, 1]*ke[2, 5]*
       ke[3, 2]*ke[3, 4]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ke[1, 5]*ke[2, 3]*ke[3, 1]*ke[3, 2]*ke[3, 4]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ke[2, 3]*ke[2, 5]*ke[3, 1]*
       ke[3, 2]*ke[3, 4]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 4]*ke[2, 1]*ke[3, 5]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[2, 1]*
       ke[2, 4]*ke[3, 5]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[2, 3]*ke[3, 1]*ke[3, 5]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ke[1, 2]*ke[2, 3]*ke[2, 4]*
       ke[3, 1]*ke[3, 5]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[2, 1]*ke[3, 2]*ke[3, 5]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ke[1, 3]*ke[2, 1]*ke[2, 4]*
       ke[3, 2]*ke[3, 5]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ke[1, 4]*ke[2, 3]*ke[3, 1]*ke[3, 2]*ke[3, 5]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ke[2, 3]*ke[2, 4]*ke[3, 1]*
       ke[3, 2]*ke[3, 5]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[2, 1]*ke[3, 4]*ke[3, 5]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ke[1, 2]*ke[2, 3]*ke[3, 1]*
       ke[3, 4]*ke[3, 5]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ke[1, 3]*ke[2, 1]*ke[3, 2]*ke[3, 4]*ke[3, 5]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ke[2, 3]*ke[3, 1]*ke[3, 2]*
       ke[3, 4]*ke[3, 5]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 4]*ke[2, 5]*ke[4, 1]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[2, 5]*
       ke[3, 2]*ke[4, 1]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[2, 5]*ke[3, 4]*ke[4, 1]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ke[1, 3]*ke[2, 5]*ke[3, 2]*
       ke[3, 4]*ke[4, 1]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ke[1, 3]*ke[1, 5]*ke[2, 1]*ke[2, 4]*ke[4, 2]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ke[1, 5]*ke[2, 3]*ke[2, 4]*
       ke[3, 1]*ke[4, 2]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ke[1, 3]*ke[2, 1]*ke[2, 4]*ke[3, 5]*ke[4, 2]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ke[2, 3]*ke[2, 4]*ke[3, 1]*
       ke[3, 5]*ke[4, 2]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ke[1, 3]*ke[1, 5]*ke[2, 4]*ke[4, 1]*ke[4, 2]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[2, 5]*
       ke[4, 1]*ke[4, 2]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ke[1, 3]*ke[2, 5]*ke[3, 4]*ke[4, 1]*ke[4, 2]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ke[1, 3]*ke[2, 4]*ke[3, 5]*
       ke[4, 1]*ke[4, 2]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[2, 5]*ke[3, 1]*ke[4, 3]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ke[1, 4]*ke[2, 5]*ke[3, 1]*
       ke[3, 2]*ke[4, 3]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ke[1, 2]*ke[2, 5]*ke[3, 1]*ke[3, 4]*ke[4, 3]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ke[2, 5]*ke[3, 1]*ke[3, 2]*
       ke[3, 4]*ke[4, 3]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ke[1, 5]*ke[2, 4]*ke[3, 1]*ke[4, 2]*ke[4, 3]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ke[1, 4]*ke[2, 5]*ke[3, 1]*
       ke[4, 2]*ke[4, 3]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ke[2, 5]*ke[3, 1]*ke[3, 4]*ke[4, 2]*ke[4, 3]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ke[2, 4]*ke[3, 1]*ke[3, 5]*
       ke[4, 2]*ke[4, 3]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*ke[1, 5]*s[1, 2]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*
       ke[2, 1]*s[1, 2]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) - 
     ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[1, 5]*ke[2, 1]*s[1, 2]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) - ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*
       ke[2, 4]*s[1, 2]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) - 
     ((-122 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 5]*ke[2, 4]*s[1, 2]*gamma[1, 3])/
      (90*Sqrt[2]*eps*s[1, 3]) + ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 1]*
       ke[2, 4]*s[1, 2]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[2, 5]*s[1, 2]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*
       ke[2, 5]*s[1, 2]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*ke[2, 5]*s[1, 2]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) - ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       ke[2, 5]*s[1, 2]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 4]*ke[2, 5]*s[1, 2]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[1, 5]*
       ke[3, 1]*s[1, 2]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 3]*ke[3, 1]*s[1, 2]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) + ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 3]*
       ke[3, 1]*s[1, 2]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 4]*ke[3, 1]*s[1, 2]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) + ((-122 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 4]*
       ke[3, 1]*s[1, 2]*gamma[1, 3])/(90*Sqrt[2]*eps*s[1, 3]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*ke[3, 1]*s[1, 2]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 5]*
       ke[3, 1]*s[1, 2]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 5]*ke[3, 1]*s[1, 2]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) + ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*
       ke[3, 1]*s[1, 2]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ee[2, 3]*ke[2, 4]*ke[2, 5]*ke[3, 1]*s[1, 2]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ee[1, 3]*ke[1, 4]*ke[1, 5]*
       ke[3, 2]*s[1, 2]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ee[4, 5]*ke[1, 3]*ke[2, 1]*ke[3, 2]*s[1, 2]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) - ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[2, 4]*
       ke[3, 2]*s[1, 2]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) - 
     ((-122 + Ds)*ee[1, 3]*ke[1, 5]*ke[2, 4]*ke[3, 2]*s[1, 2]*gamma[1, 3])/
      (90*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ee[1, 4]*ke[1, 3]*ke[2, 5]*
       ke[3, 2]*s[1, 2]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ee[1, 3]*ke[2, 4]*ke[2, 5]*ke[3, 2]*s[1, 2]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ee[4, 5]*ke[2, 3]*ke[3, 1]*
       ke[3, 2]*s[1, 2]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) + 
     ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 1]*ke[3, 2]*s[1, 2]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 1]*
       ke[3, 2]*s[1, 2]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 5]*ke[3, 4]*s[1, 2]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 5]*
       ke[3, 4]*s[1, 2]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[3, 1]*ke[3, 4]*s[1, 2]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 1]*
       ke[3, 4]*s[1, 2]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 2]*ke[3, 4]*s[1, 2]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ee[1, 3]*ke[2, 5]*ke[3, 2]*
       ke[3, 4]*s[1, 2]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*ke[3, 5]*s[1, 2]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) - ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       ke[3, 5]*s[1, 2]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) - 
     ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 4]*ke[3, 5]*s[1, 2]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) - ((-122 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 4]*
       ke[3, 5]*s[1, 2]*gamma[1, 3])/(90*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[3, 1]*ke[3, 5]*s[1, 2]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) + ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 1]*
       ke[3, 5]*s[1, 2]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) + 
     ((-122 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 1]*ke[3, 5]*s[1, 2]*gamma[1, 3])/
      (90*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 2]*
       ke[3, 5]*s[1, 2]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ee[1, 3]*ke[2, 4]*ke[3, 2]*ke[3, 5]*s[1, 2]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[3, 4]*
       ke[3, 5]*s[1, 2]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ee[2, 3]*ke[3, 1]*ke[3, 4]*ke[3, 5]*s[1, 2]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ee[1, 3]*ke[3, 2]*ke[3, 4]*
       ke[3, 5]*s[1, 2]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[1, 4]*ke[4, 1]*s[1, 2]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) + ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 4]*
       ke[4, 1]*s[1, 2]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) - 
     ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 5]*ke[4, 1]*s[1, 2]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[3, 4]*
       ke[4, 1]*s[1, 2]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*ke[4, 2]*s[1, 2]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) - ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*
       ke[4, 2]*s[1, 2]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) - 
     ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[2, 1]*ke[4, 2]*s[1, 2]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ee[1, 3]*ke[1, 5]*ke[2, 4]*
       ke[4, 2]*s[1, 2]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ee[1, 4]*ke[1, 3]*ke[2, 5]*ke[4, 2]*s[1, 2]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ee[1, 3]*ke[1, 4]*ke[2, 5]*
       ke[4, 2]*s[1, 2]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) - 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*ke[4, 2]*s[1, 2]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) + ((238 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*
       ke[4, 2]*s[1, 2]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) + 
     ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[3, 1]*ke[4, 2]*s[1, 2]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 1]*
       ke[4, 2]*s[1, 2]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[3, 4]*ke[4, 2]*s[1, 2]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) - ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 4]*
       ke[4, 2]*s[1, 2]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) - 
     ((238 + Ds)*ee[3, 5]*ke[3, 1]*ke[3, 4]*ke[4, 2]*s[1, 2]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) - ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 5]*
       ke[4, 2]*s[1, 2]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 5]*ke[4, 2]*s[1, 2]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ee[1, 3]*ke[2, 4]*ke[3, 5]*
       ke[4, 2]*s[1, 2]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) + 
     ((238 + Ds)*ee[3, 4]*ke[3, 1]*ke[3, 5]*ke[4, 2]*s[1, 2]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) - ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[4, 1]*
       ke[4, 2]*s[1, 2]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ee[2, 5]*ke[1, 4]*ke[3, 1]*ke[4, 3]*s[1, 2]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) - ((238 + Ds)*ee[2, 5]*ke[2, 4]*ke[3, 1]*
       ke[4, 3]*s[1, 2]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 5]*ke[3, 1]*ke[4, 3]*s[1, 2]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ee[2, 5]*ke[3, 1]*ke[3, 4]*
       ke[4, 3]*s[1, 2]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) + 
     ((238 + Ds)*ee[4, 5]*ke[3, 1]*ke[4, 2]*ke[4, 3]*s[1, 2]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) + ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[1, 3]*
       s[1, 2]^2*gamma[1, 3])/(360*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*s[1, 2]^2*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*
       s[1, 2]^2*gamma[1, 3])/(120*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*s[1, 2]^2*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[1, 3]) - ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[2, 4]*
       s[1, 2]^2*gamma[1, 3])/(360*Sqrt[2]*eps*s[1, 3]) + 
     ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[2, 5]*s[1, 2]^2*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*
       s[1, 2]^2*gamma[1, 3])/(120*Sqrt[2]*eps*s[1, 3]) - 
     ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[3, 1]*s[1, 2]^2*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ee[2, 3]*ee[4, 5]*ke[3, 1]*
       s[1, 2]^2*gamma[1, 3])/(120*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ee[1, 3]*ee[4, 5]*ke[3, 2]*s[1, 2]^2*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[1, 3]) + ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*
       s[1, 2]^2*gamma[1, 3])/(360*Sqrt[2]*eps*s[1, 3]) + 
     ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[4, 2]*s[1, 2]^2*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*
       s[1, 3]*gamma[1, 3])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*s[1, 3]*gamma[1, 3])/
      (120*Sqrt[2]*eps) + ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*s[1, 3]*
       gamma[1, 3])/(360*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*s[1, 3]*gamma[1, 3])/
      (120*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*s[1, 3]*
       gamma[1, 3])/(120*Sqrt[2]*eps) + 
     ((-122 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*s[1, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*s[1, 3]*
       gamma[1, 3])/(120*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[4, 2]*s[1, 3]*gamma[1, 3])/
      (360*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[1, 3]*s[1, 4]*
       gamma[1, 3])/(360*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*s[1, 4]*gamma[1, 3])/
      (120*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*s[1, 4]*
       gamma[1, 3])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*s[1, 4]*gamma[1, 3])/
      (120*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*s[1, 4]*
       gamma[1, 3])/(360*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*s[1, 4]*gamma[1, 3])/
      (120*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[2, 5]*s[1, 4]*
       gamma[1, 3])/(120*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*s[1, 4]*gamma[1, 3])/
      (120*Sqrt[2]*eps) + ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[3, 1]*s[1, 4]*
       gamma[1, 3])/(360*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 4]*ee[3, 5]*ke[3, 2]*s[1, 4]*gamma[1, 3])/
      (120*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[3, 4]*s[1, 4]*
       gamma[1, 3])/(120*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*s[1, 4]*gamma[1, 3])/
      (120*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*s[1, 4]*
       gamma[1, 3])/(360*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[3, 5]*s[1, 4]*gamma[1, 3])/
      (120*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*s[1, 4]*
       gamma[1, 3])/(360*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*s[1, 4]*gamma[1, 3])/
      (120*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[4, 3]*s[1, 4]*
       gamma[1, 3])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*ke[2, 5]*s[1, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ee[1, 3]*ke[1, 4]*ke[2, 5]*
       ke[3, 2]*s[1, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 5]*ke[3, 4]*s[1, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ee[1, 3]*ke[2, 5]*ke[3, 2]*
       ke[3, 4]*s[1, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ee[1, 3]*ke[1, 5]*ke[2, 4]*ke[4, 2]*s[1, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ee[1, 3]*ke[1, 4]*ke[2, 5]*
       ke[4, 2]*s[1, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ee[1, 3]*ke[2, 5]*ke[3, 4]*ke[4, 2]*s[1, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ee[1, 3]*ke[2, 4]*ke[3, 5]*
       ke[4, 2]*s[1, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*s[1, 2]*s[1, 4]*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[1, 3]) - ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[2, 4]*
       s[1, 2]*s[1, 4]*gamma[1, 3])/(360*Sqrt[2]*eps*s[1, 3]) + 
     ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[2, 5]*s[1, 2]*s[1, 4]*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*
       s[1, 2]*s[1, 4]*gamma[1, 3])/(120*Sqrt[2]*eps*s[1, 3]) + 
     ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[4, 2]*s[1, 2]*s[1, 4]*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ke[1, 5]*ke[2, 1]*ke[2, 3]*
       ke[2, 4]*ke[3, 2]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ke[2, 1]*ke[2, 3]*ke[2, 4]*ke[2, 5]*ke[3, 2]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ke[1, 5]*ke[2, 3]*ke[2, 4]*
       ke[3, 1]*ke[3, 2]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ke[2, 3]*ke[2, 4]*ke[2, 5]*ke[3, 1]*ke[3, 2]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ke[1, 5]*ke[2, 1]*ke[2, 3]*
       ke[3, 2]*ke[3, 4]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ke[2, 1]*ke[2, 3]*ke[2, 5]*ke[3, 2]*ke[3, 4]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ke[1, 5]*ke[2, 3]*ke[3, 1]*
       ke[3, 2]*ke[3, 4]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ke[2, 3]*ke[2, 5]*ke[3, 1]*ke[3, 2]*ke[3, 4]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ke[2, 1]*ke[2, 3]*ke[2, 4]*
       ke[3, 2]*ke[3, 5]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ke[2, 3]*ke[2, 4]*ke[3, 1]*ke[3, 2]*ke[3, 5]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ke[2, 1]*ke[2, 3]*ke[3, 2]*
       ke[3, 4]*ke[3, 5]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ke[2, 3]*ke[3, 1]*ke[3, 2]*ke[3, 4]*ke[3, 5]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ke[2, 3]*ke[2, 4]*ke[2, 5]*
       ke[3, 2]*ke[4, 1]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ke[2, 3]*ke[2, 5]*ke[3, 2]*ke[3, 4]*ke[4, 1]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ke[2, 3]*ke[2, 4]*ke[3, 2]*
       ke[3, 5]*ke[4, 1]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ke[2, 3]*ke[3, 2]*ke[3, 4]*ke[3, 5]*ke[4, 1]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ke[1, 5]*ke[2, 3]*ke[2, 4]*
       ke[3, 1]*ke[4, 2]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ke[2, 1]*ke[2, 3]*ke[2, 4]*ke[3, 5]*ke[4, 2]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ke[2, 3]*ke[2, 4]*ke[3, 1]*
       ke[3, 5]*ke[4, 2]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ke[2, 3]*ke[2, 4]*ke[3, 5]*ke[4, 1]*ke[4, 2]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ke[1, 5]*ke[2, 1]*ke[3, 2]*
       ke[3, 4]*ke[4, 3]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ke[2, 1]*ke[2, 5]*ke[3, 2]*ke[3, 4]*ke[4, 3]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ke[2, 5]*ke[3, 1]*ke[3, 2]*
       ke[3, 4]*ke[4, 3]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ke[2, 5]*ke[3, 2]*ke[3, 4]*ke[4, 1]*ke[4, 3]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ke[1, 5]*ke[2, 4]*ke[3, 1]*
       ke[4, 2]*ke[4, 3]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ke[1, 5]*ke[2, 1]*ke[3, 4]*ke[4, 2]*ke[4, 3]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ke[2, 1]*ke[2, 5]*ke[3, 4]*
       ke[4, 2]*ke[4, 3]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ke[2, 5]*ke[3, 1]*ke[3, 4]*ke[4, 2]*ke[4, 3]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ke[2, 1]*ke[2, 4]*ke[3, 5]*
       ke[4, 2]*ke[4, 3]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ke[2, 4]*ke[3, 1]*ke[3, 5]*ke[4, 2]*ke[4, 3]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ke[2, 5]*ke[3, 4]*ke[4, 1]*
       ke[4, 2]*ke[4, 3]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ke[2, 4]*ke[3, 5]*ke[4, 1]*ke[4, 2]*ke[4, 3]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[1, 5]*ke[2, 3]*ke[2, 4]*
       ke[4, 2]*s[1, 3]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ke[3, 2]*ke[3, 4]*ke[4, 3]*s[1, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[1, 5]*ke[2, 4]*ke[4, 2]*
       ke[4, 3]*s[1, 3]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ke[3, 4]*ke[4, 2]*ke[4, 3]*s[1, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[1, 5]*ke[2, 3]*ke[2, 4]*
       ke[3, 2]*s[1, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[1, 5]*ke[2, 3]*ke[3, 2]*ke[3, 4]*s[1, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[1, 5]*ke[3, 2]*ke[3, 4]*
       ke[4, 3]*s[1, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ke[3, 4]*ke[4, 2]*ke[4, 3]*s[1, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*
       s[2, 3]*gamma[1, 3])/(120*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*s[2, 3]*gamma[1, 3])/
      (120*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*s[2, 3]*
       gamma[1, 3])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*s[2, 3]*gamma[1, 3])/
      (120*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[1, 4]*s[2, 3]*
       gamma[1, 3])/(120*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*s[2, 3]*gamma[1, 3])/
      (120*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*s[2, 3]*
       gamma[1, 3])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*s[2, 3]*gamma[1, 3])/
      (120*Sqrt[2]*eps) + ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*s[2, 3]*
       gamma[1, 3])/(60*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps) + ((-2 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*s[2, 3]*
       gamma[1, 3])/(60*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*s[2, 3]*gamma[1, 3])/
      (120*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*s[2, 3]*
       gamma[1, 3])/(360*Sqrt[2]*eps) + 
     ((-122 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[2, 5]*s[2, 3]*
       gamma[1, 3])/(120*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*s[2, 3]*gamma[1, 3])/
      (120*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*s[2, 3]*
       gamma[1, 3])/(120*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*s[2, 3]*gamma[1, 3])/
      (120*Sqrt[2]*eps) + ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[4, 1]*s[2, 3]*
       gamma[1, 3])/(360*Sqrt[2]*eps) + 
     ((-122 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[4, 2]*s[2, 3]*
       gamma[1, 3])/(360*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*s[2, 3]*gamma[1, 3])/
      (360*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*s[2, 3]*
       gamma[1, 3])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*ke[1, 5]*s[2, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*
       ke[1, 5]*s[2, 3]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*ke[2, 1]*s[2, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) - ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[1, 5]*
       ke[2, 1]*s[2, 3]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*ke[2, 4]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 5]*
       ke[2, 4]*s[2, 3]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) - 
     ((-122 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 5]*ke[2, 4]*s[2, 3]*gamma[1, 3])/
      (90*Sqrt[2]*eps*s[1, 3]) + ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 1]*
       ke[2, 4]*s[2, 3]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[2, 5]*s[2, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*
       ke[2, 5]*s[2, 3]*gamma[1, 3])/(30*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*ke[2, 5]*s[2, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) - ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       ke[2, 5]*s[2, 3]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 4]*ke[2, 5]*s[2, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 4]*
       ke[2, 5]*s[2, 3]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[1, 5]*ke[3, 1]*s[2, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 3]*
       ke[3, 1]*s[2, 3]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 3]*ke[3, 1]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) + ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 4]*
       ke[3, 1]*s[2, 3]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) + 
     ((-122 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 4]*ke[3, 1]*s[2, 3]*gamma[1, 3])/
      (90*Sqrt[2]*eps*s[1, 3]) - ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*
       ke[3, 1]*s[2, 3]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 5]*ke[3, 1]*s[2, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 5]*
       ke[3, 1]*s[2, 3]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*ke[3, 1]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ee[2, 3]*ke[2, 4]*ke[2, 5]*
       ke[3, 1]*s[2, 3]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ee[4, 5]*ke[1, 3]*ke[2, 1]*ke[3, 2]*s[2, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) - ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[2, 4]*
       ke[3, 2]*s[2, 3]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[2, 4]*ke[3, 2]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ee[1, 4]*ke[1, 3]*ke[2, 5]*
       ke[3, 2]*s[2, 3]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ee[1, 3]*ke[1, 4]*ke[2, 5]*ke[3, 2]*s[2, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ee[4, 5]*ke[2, 3]*ke[3, 1]*
       ke[3, 2]*s[2, 3]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) + 
     ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 1]*ke[3, 2]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 1]*
       ke[3, 2]*s[2, 3]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 5]*ke[3, 4]*s[2, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 5]*
       ke[3, 4]*s[2, 3]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 5]*ke[3, 4]*s[2, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 5]*
       ke[3, 4]*s[2, 3]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[3, 1]*ke[3, 4]*s[2, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 1]*
       ke[3, 4]*s[2, 3]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*ke[3, 5]*s[2, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*
       ke[3, 5]*s[2, 3]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) - 
     ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*ke[3, 5]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) + ((-122 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 4]*
       ke[3, 5]*s[2, 3]*gamma[1, 3])/(90*Sqrt[2]*eps*s[1, 3]) - 
     ((-122 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 4]*ke[3, 5]*s[2, 3]*gamma[1, 3])/
      (90*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[3, 1]*
       ke[3, 5]*s[2, 3]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 1]*ke[3, 5]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) + ((-122 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 1]*
       ke[3, 5]*s[2, 3]*gamma[1, 3])/(90*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[3, 4]*ke[3, 5]*s[2, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[3, 4]*
       ke[3, 5]*s[2, 3]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ee[2, 3]*ke[3, 1]*ke[3, 4]*ke[3, 5]*s[2, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[1, 4]*
       ke[4, 1]*s[2, 3]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) + 
     ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 4]*ke[4, 1]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) - ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 5]*
       ke[4, 1]*s[2, 3]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[3, 4]*ke[4, 1]*s[2, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) + ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*
       ke[4, 2]*s[2, 3]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*ke[4, 2]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) - ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[2, 1]*
       ke[4, 2]*s[2, 3]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ee[1, 4]*ke[1, 3]*ke[2, 5]*ke[4, 2]*s[2, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ee[1, 3]*ke[1, 4]*ke[2, 5]*
       ke[4, 2]*s[2, 3]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) - 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*ke[4, 2]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) + ((238 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*
       ke[4, 2]*s[2, 3]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) + 
     ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[3, 1]*ke[4, 2]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 1]*
       ke[4, 2]*s[2, 3]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[3, 4]*ke[4, 2]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) - ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 4]*
       ke[4, 2]*s[2, 3]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) - 
     ((238 + Ds)*ee[3, 5]*ke[3, 1]*ke[3, 4]*ke[4, 2]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) - ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 5]*
       ke[4, 2]*s[2, 3]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 5]*ke[4, 2]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) + ((238 + Ds)*ee[3, 4]*ke[3, 1]*ke[3, 5]*
       ke[4, 2]*s[2, 3]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) - 
     ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[4, 1]*ke[4, 2]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ee[2, 5]*ke[1, 4]*ke[3, 1]*
       ke[4, 3]*s[2, 3]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 4]*ke[3, 1]*ke[4, 3]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) + ((238 + Ds)*ee[2, 4]*ke[2, 5]*ke[3, 1]*
       ke[4, 3]*s[2, 3]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ee[2, 5]*ke[3, 1]*ke[3, 4]*ke[4, 3]*s[2, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) + ((238 + Ds)*ee[4, 5]*ke[3, 1]*ke[4, 2]*
       ke[4, 3]*s[2, 3]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*s[1, 2]*s[2, 3]*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[1, 3]) + ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[1, 3]*
       s[1, 2]*s[2, 3]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*s[1, 2]*s[2, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*
       s[1, 2]*s[2, 3]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*s[1, 2]*s[2, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) - ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[1, 5]*
       s[1, 2]*s[2, 3]*gamma[1, 3])/(360*Sqrt[2]*eps*s[1, 3]) - 
     ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[2, 4]*s[1, 2]*s[2, 3]*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[1, 3]) + ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[2, 5]*
       s[1, 2]*s[2, 3]*gamma[1, 3])/(360*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*s[1, 2]*s[2, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) - ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[3, 1]*
       s[1, 2]*s[2, 3]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ee[2, 3]*ee[4, 5]*ke[3, 1]*s[1, 2]*s[2, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ee[1, 3]*ee[4, 5]*ke[3, 2]*
       s[1, 2]*s[2, 3]*gamma[1, 3])/(120*Sqrt[2]*eps*s[1, 3]) + 
     ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*s[1, 2]*s[2, 3]*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[1, 3]) + ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[4, 2]*
       s[1, 2]*s[2, 3]*gamma[1, 3])/(360*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*s[1, 4]*s[2, 3]*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[1, 3]) - ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[2, 4]*
       s[1, 4]*s[2, 3]*gamma[1, 3])/(360*Sqrt[2]*eps*s[1, 3]) + 
     ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[2, 5]*s[1, 4]*s[2, 3]*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*
       s[1, 4]*s[2, 3]*gamma[1, 3])/(120*Sqrt[2]*eps*s[1, 3]) + 
     ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[4, 2]*s[1, 4]*s[2, 3]*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[1, 3]) + ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*
       ke[2, 3]*s[2, 3]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*ke[2, 4]*s[2, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 3]*
       ke[2, 4]*s[2, 3]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*ke[2, 4]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 3]*
       ke[2, 4]*s[2, 3]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 3]*ke[2, 5]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 4]*
       ke[2, 5]*s[2, 3]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 3]*ke[3, 1]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((-122 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 4]*
       ke[3, 1]*s[2, 3]*gamma[1, 3])/(90*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*ke[3, 1]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*
       ke[3, 1]*s[2, 3]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[2, 3]*ke[2, 4]*ke[2, 5]*ke[3, 1]*s[2, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[2, 1]*
       ke[3, 2]*s[2, 3]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[1, 5]*ke[1, 4]*ke[2, 3]*ke[3, 2]*s[2, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[1, 4]*ke[1, 5]*ke[2, 3]*
       ke[3, 2]*s[2, 3]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[4, 5]*ke[2, 1]*ke[2, 3]*ke[3, 2]*s[2, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[2, 4]*
       ke[3, 2]*s[2, 3]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[2, 4]*ke[3, 2]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[2, 4]*
       ke[3, 2]*s[2, 3]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[3, 4]*ke[2, 1]*ke[2, 5]*ke[3, 2]*s[2, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[4, 5]*ke[2, 3]*ke[3, 1]*
       ke[3, 2]*s[2, 3]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 1]*ke[3, 2]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 1]*
       ke[3, 2]*s[2, 3]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*ke[3, 4]*s[2, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 5]*
       ke[3, 4]*s[2, 3]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[3, 1]*ke[3, 4]*s[2, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 1]*
       ke[3, 4]*s[2, 3]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 3]*ke[3, 5]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((-122 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 4]*
       ke[3, 5]*s[2, 3]*gamma[1, 3])/(90*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 1]*ke[3, 5]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((-122 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 1]*
       ke[3, 5]*s[2, 3]*gamma[1, 3])/(90*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[2, 3]*ke[2, 1]*ke[3, 4]*ke[3, 5]*s[2, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[2, 3]*ke[3, 1]*ke[3, 4]*
       ke[3, 5]*s[2, 3]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*ke[4, 1]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*
       ke[4, 1]*s[2, 3]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[2, 3]*ke[2, 4]*ke[2, 5]*ke[4, 1]*s[2, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[4, 5]*ke[2, 3]*ke[3, 2]*
       ke[4, 1]*s[2, 3]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 2]*ke[4, 1]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 2]*
       ke[4, 1]*s[2, 3]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 4]*ke[4, 1]*s[2, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 5]*
       ke[4, 1]*s[2, 3]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((-122 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 5]*ke[4, 1]*s[2, 3]*gamma[1, 3])/
      (90*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[2, 3]*ke[3, 4]*ke[3, 5]*
       ke[4, 1]*s[2, 3]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[2, 1]*ke[4, 2]*s[2, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[2, 3]*
       ke[4, 2]*s[2, 3]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[2, 3]*ke[4, 2]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[2, 3]*
       ke[4, 2]*s[2, 3]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[3, 4]*ke[2, 1]*ke[2, 5]*ke[4, 2]*s[2, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*
       ke[4, 2]*s[2, 3]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[3, 1]*ke[4, 2]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 1]*
       ke[4, 2]*s[2, 3]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[3, 4]*ke[4, 2]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 4]*
       ke[4, 2]*s[2, 3]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[3, 4]*ke[4, 2]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[3, 5]*ke[3, 1]*ke[3, 4]*
       ke[4, 2]*s[2, 3]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[3, 4]*ke[2, 1]*ke[3, 5]*ke[4, 2]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[3, 4]*ke[3, 1]*ke[3, 5]*
       ke[4, 2]*s[2, 3]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[4, 1]*ke[4, 2]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[3, 4]*ke[2, 5]*ke[4, 1]*
       ke[4, 2]*s[2, 3]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[3, 5]*ke[3, 4]*ke[4, 1]*ke[4, 2]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[3, 4]*ke[3, 5]*ke[4, 1]*
       ke[4, 2]*s[2, 3]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*ke[4, 3]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 4]*
       ke[4, 3]*s[2, 3]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 4]*ke[4, 3]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 4]*
       ke[4, 3]*s[2, 3]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 5]*ke[4, 3]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 4]*ke[3, 1]*
       ke[4, 3]*s[2, 3]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 5]*ke[3, 1]*ke[4, 3]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[1, 5]*ke[1, 2]*ke[3, 4]*
       ke[4, 3]*s[2, 3]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ke[1, 5]*ke[3, 4]*ke[4, 3]*s[2, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[2, 5]*ke[2, 1]*ke[3, 4]*
       ke[4, 3]*s[2, 3]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ke[3, 1]*ke[3, 4]*ke[4, 3]*s[2, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 4]*ke[4, 1]*
       ke[4, 3]*s[2, 3]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 5]*ke[4, 1]*ke[4, 3]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[2, 5]*ke[3, 4]*ke[4, 1]*
       ke[4, 3]*s[2, 3]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[4, 2]*ke[4, 3]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[4, 2]*
       ke[4, 3]*s[2, 3]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[4, 2]*ke[4, 3]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[4, 5]*ke[3, 1]*ke[4, 2]*
       ke[4, 3]*s[2, 3]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[4, 1]*ke[4, 2]*ke[4, 3]*s[2, 3]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*
       s[1, 3]*s[2, 3]*gamma[1, 3])/(360*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*s[1, 3]*s[2, 3]*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[1, 5]) + ((-122 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*
       s[1, 3]*s[2, 3]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*s[1, 3]*s[2, 3]*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*
       s[1, 4]*s[2, 3]*gamma[1, 3])/(360*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*s[1, 4]*s[2, 3]*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*
       s[1, 4]*s[2, 3]*gamma[1, 3])/(120*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*s[1, 4]*s[2, 3]*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*
       s[1, 4]*s[2, 3]*gamma[1, 3])/(120*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*s[1, 4]*s[2, 3]*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*
       s[2, 3]^2*gamma[1, 3])/(120*Sqrt[2]*eps*s[1, 3]) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[1, 3]*s[2, 3]^2*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*
       s[2, 3]^2*gamma[1, 3])/(120*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*s[2, 3]^2*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*
       s[2, 3]^2*gamma[1, 3])/(120*Sqrt[2]*eps*s[1, 3]) - 
     ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[1, 5]*s[2, 3]^2*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*
       s[2, 3]^2*gamma[1, 3])/(120*Sqrt[2]*eps*s[1, 3]) - 
     ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[3, 1]*s[2, 3]^2*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ee[2, 3]*ee[4, 5]*ke[3, 1]*
       s[2, 3]^2*gamma[1, 3])/(120*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*s[2, 3]^2*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[1, 3]*
       s[2, 3]^2*gamma[1, 3])/(360*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[1, 4]*s[2, 3]^2*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[1, 5]*
       s[2, 3]^2*gamma[1, 3])/(120*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[1, 5]*s[2, 3]^2*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*
       s[2, 3]^2*gamma[1, 3])/(120*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*s[2, 3]^2*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*
       s[2, 3]^2*gamma[1, 3])/(360*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*s[2, 3]^2*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*
       s[2, 3]^2*gamma[1, 3])/(120*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[3, 1]*s[2, 3]^2*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[2, 3]*ee[4, 5]*ke[3, 1]*
       s[2, 3]^2*gamma[1, 3])/(120*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*s[2, 3]^2*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[4, 1]*
       s[2, 3]^2*gamma[1, 3])/(360*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[2, 3]*ee[4, 5]*ke[4, 1]*s[2, 3]^2*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[1, 5]) - ((-122 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*
       s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*s[2, 4]*gamma[1, 3])/
      (360*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*s[2, 4]*
       gamma[1, 3])/(360*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[1, 3]*s[2, 4]*gamma[1, 3])/
      (120*Sqrt[2]*eps) + ((-122 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*s[2, 4]*
       gamma[1, 3])/(180*Sqrt[2]*eps) - 
     ((-122 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*s[2, 4]*
       gamma[1, 3])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*s[2, 4]*gamma[1, 3])/
      (120*Sqrt[2]*eps) + ((-50 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*s[2, 4]*
       gamma[1, 3])/(72*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*s[2, 4]*gamma[1, 3])/
      (360*Sqrt[2]*eps) + ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*s[2, 4]*
       gamma[1, 3])/(360*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*s[2, 4]*gamma[1, 3])/
      (120*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*s[2, 4]*
       gamma[1, 3])/(360*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*s[2, 4]*gamma[1, 3])/
      (360*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[2, 5]*s[2, 4]*
       gamma[1, 3])/(360*Sqrt[2]*eps) - 
     ((-122 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps) + ((-2 + Ds)*ee[2, 4]*ee[3, 5]*ke[3, 1]*s[2, 4]*
       gamma[1, 3])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*s[2, 4]*gamma[1, 3])/
      (120*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*s[2, 4]*
       gamma[1, 3])/(360*Sqrt[2]*eps) + 
     ((-122 + Ds)*ee[1, 2]*ee[3, 5]*ke[3, 4]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*s[2, 4]*
       gamma[1, 3])/(360*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*s[2, 4]*gamma[1, 3])/
      (120*Sqrt[2]*eps) - ((-122 + Ds)*ee[1, 2]*ee[3, 4]*ke[3, 5]*s[2, 4]*
       gamma[1, 3])/(180*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*s[2, 4]*gamma[1, 3])/
      (120*Sqrt[2]*eps) + ((-122 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*s[2, 4]*
       gamma[1, 3])/(180*Sqrt[2]*eps) - 
     ((-122 + Ds)*ee[1, 2]*ee[4, 5]*ke[4, 3]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*ke[1, 4]*
       s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[1, 5]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) + ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[1, 4]*
       ke[2, 1]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) + 
     ((-122 + Ds)*ee[2, 4]*ke[1, 3]*ke[1, 5]*ke[2, 1]*s[2, 4]*gamma[1, 3])/
      (90*Sqrt[2]*eps*s[1, 3]) - ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*
       ke[2, 4]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) + 
     ((238 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 5]*ke[2, 4]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) + ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 1]*
       ke[2, 4]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) - 
     ((-122 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[2, 5]*s[2, 4]*gamma[1, 3])/
      (90*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*
       ke[2, 5]*s[2, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) - 
     ((238 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*ke[2, 5]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) - ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       ke[2, 5]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*ke[3, 1]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) - ((238 + Ds)*ee[3, 4]*ke[1, 2]*ke[1, 5]*
       ke[3, 1]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) - 
     ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 3]*ke[3, 1]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) - ((-122 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 3]*
       ke[3, 1]*s[2, 4]*gamma[1, 3])/(90*Sqrt[2]*eps*s[1, 3]) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 4]*ke[3, 1]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) - ((238 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 4]*
       ke[3, 1]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*ke[3, 1]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) + ((-122 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 5]*
       ke[3, 1]*s[2, 4]*gamma[1, 3])/(90*Sqrt[2]*eps*s[1, 3]) + 
     ((238 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 5]*ke[3, 1]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) + ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*
       ke[3, 1]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*ke[3, 2]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) + ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*
       ke[3, 2]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[2, 4]*ke[3, 2]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) + ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[2, 4]*
       ke[3, 2]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) - 
     ((-122 + Ds)*ee[1, 4]*ke[1, 3]*ke[2, 5]*ke[3, 2]*s[2, 4]*gamma[1, 3])/
      (90*Sqrt[2]*eps*s[1, 3]) + ((-122 + Ds)*ee[1, 3]*ke[1, 4]*ke[2, 5]*
       ke[3, 2]*s[2, 4]*gamma[1, 3])/(90*Sqrt[2]*eps*s[1, 3]) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*ke[3, 2]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) - ((238 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*
       ke[3, 2]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) + 
     ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 1]*ke[3, 2]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) + ((-122 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 1]*
       ke[3, 2]*s[2, 4]*gamma[1, 3])/(90*Sqrt[2]*eps*s[1, 3]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*ke[3, 4]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) + ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 5]*
       ke[3, 4]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) + 
     ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 1]*ke[3, 4]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) + ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 5]*
       ke[3, 4]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) - 
     ((238 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 5]*ke[3, 4]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) + ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[3, 1]*
       ke[3, 4]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[3, 1]*ke[3, 4]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) + ((238 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 1]*
       ke[3, 4]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[3, 2]*ke[3, 4]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) + ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 2]*
       ke[3, 4]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) + 
     ((238 + Ds)*ee[3, 5]*ke[3, 1]*ke[3, 2]*ke[3, 4]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) + ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       ke[3, 5]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) - 
     ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*ke[3, 5]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) + ((-122 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       ke[3, 5]*s[2, 4]*gamma[1, 3])/(90*Sqrt[2]*eps*s[1, 3]) - 
     ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 4]*ke[3, 5]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) + ((238 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 4]*
       ke[3, 5]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) - 
     ((238 + Ds)*ee[3, 4]*ke[1, 2]*ke[3, 1]*ke[3, 5]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) - ((-122 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 1]*
       ke[3, 5]*s[2, 4]*gamma[1, 3])/(90*Sqrt[2]*eps*s[1, 3]) - 
     ((238 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 1]*ke[3, 5]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) + ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 2]*
       ke[3, 5]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) - 
     ((238 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 2]*ke[3, 5]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) - ((238 + Ds)*ee[3, 4]*ke[3, 1]*ke[3, 2]*
       ke[3, 5]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) + 
     ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*ke[4, 1]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[1, 4]*
       ke[4, 1]*s[2, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[1, 5]*ke[4, 1]*s[2, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) + ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[3, 2]*
       ke[4, 1]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[3, 4]*ke[4, 1]*s[2, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[3, 5]*
       ke[4, 1]*s[2, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) - 
     ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[2, 1]*ke[4, 2]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ee[1, 5]*ke[1, 3]*ke[2, 4]*
       ke[4, 2]*s[2, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ee[1, 3]*ke[1, 5]*ke[2, 4]*ke[4, 2]*s[2, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ee[1, 4]*ke[1, 3]*ke[2, 5]*
       ke[4, 2]*s[2, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ee[1, 3]*ke[1, 4]*ke[2, 5]*ke[4, 2]*s[2, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) + ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[3, 1]*
       ke[4, 2]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 1]*ke[4, 2]*s[2, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 1]*
       ke[4, 2]*s[2, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) - 
     ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[3, 1]*ke[4, 3]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ee[2, 5]*ke[1, 4]*ke[3, 1]*
       ke[4, 3]*s[2, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[3, 1]*ke[4, 3]*s[2, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) - ((238 + Ds)*ee[4, 5]*ke[3, 1]*ke[3, 2]*
       ke[4, 3]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ee[2, 5]*ke[3, 1]*ke[3, 4]*ke[4, 3]*s[2, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ee[2, 4]*ke[3, 1]*ke[3, 5]*
       ke[4, 3]*s[2, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 3]) - 
     ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*s[1, 2]*s[2, 4]*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[1, 3]) + ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[1, 3]*
       s[1, 2]*s[2, 4]*gamma[1, 3])/(360*Sqrt[2]*eps*s[1, 3]) + 
     ((-50 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*s[1, 2]*s[2, 4]*gamma[1, 3])/
      (72*Sqrt[2]*eps*s[1, 3]) + ((238 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*
       s[1, 2]*s[2, 4]*gamma[1, 3])/(360*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*s[1, 2]*s[2, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[1, 5]*
       s[1, 2]*s[2, 4]*gamma[1, 3])/(120*Sqrt[2]*eps*s[1, 3]) - 
     ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[2, 4]*s[1, 2]*s[2, 4]*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[1, 3]) + ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[2, 5]*
       s[1, 2]*s[2, 4]*gamma[1, 3])/(360*Sqrt[2]*eps*s[1, 3]) - 
     ((-50 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*s[1, 2]*s[2, 4]*gamma[1, 3])/
      (72*Sqrt[2]*eps*s[1, 3]) - ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[3, 1]*
       s[1, 2]*s[2, 4]*gamma[1, 3])/(360*Sqrt[2]*eps*s[1, 3]) - 
     ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[3, 1]*s[1, 2]*s[2, 4]*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[1, 3]) - ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*
       s[1, 2]*s[2, 4]*gamma[1, 3])/(360*Sqrt[2]*eps*s[1, 3]) - 
     ((-122 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*s[1, 2]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 3]) + ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[4, 2]*
       s[1, 2]*s[2, 4]*gamma[1, 3])/(360*Sqrt[2]*eps*s[1, 3]) - 
     ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*s[1, 4]*s[2, 4]*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*
       s[1, 4]*s[2, 4]*gamma[1, 3])/(120*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[1, 5]*s[1, 4]*s[2, 4]*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[1, 3]) - ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[3, 2]*
       s[1, 4]*s[2, 4]*gamma[1, 3])/(360*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*s[1, 4]*s[2, 4]*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*
       s[1, 4]*s[2, 4]*gamma[1, 3])/(120*Sqrt[2]*eps*s[1, 3]) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*ke[2, 3]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 3]*
       ke[2, 4]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*ke[2, 4]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 3]*
       ke[2, 4]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 3]*ke[2, 5]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((-122 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 3]*
       ke[3, 1]*s[2, 4]*gamma[1, 3])/(90*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 4]*ke[3, 1]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*
       ke[3, 1]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*ke[3, 1]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((-122 + Ds)*ee[3, 4]*ke[1, 5]*ke[2, 1]*
       ke[3, 2]*s[2, 4]*gamma[1, 3])/(90*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[2, 4]*ke[3, 2]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[2, 4]*
       ke[3, 2]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[2, 4]*ke[3, 2]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((-122 + Ds)*ee[3, 4]*ke[2, 1]*ke[2, 5]*
       ke[3, 2]*s[2, 4]*gamma[1, 3])/(90*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*ke[3, 2]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 1]*
       ke[3, 2]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((-122 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 1]*ke[3, 2]*s[2, 4]*gamma[1, 3])/
      (90*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*
       ke[3, 4]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 3]*ke[3, 4]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*
       ke[3, 4]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 3]*ke[3, 4]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 5]*
       ke[3, 4]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[3, 1]*ke[3, 4]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 1]*
       ke[3, 4]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[3, 2]*ke[3, 4]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 2]*
       ke[3, 4]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[3, 2]*ke[3, 4]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[3, 5]*ke[3, 1]*ke[3, 2]*
       ke[3, 4]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) - 
     ((-122 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 3]*ke[3, 5]*s[2, 4]*gamma[1, 3])/
      (90*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 4]*
       ke[3, 5]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) - 
     ((-122 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 1]*ke[3, 5]*s[2, 4]*gamma[1, 3])/
      (90*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 1]*
       ke[3, 5]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[3, 4]*ke[2, 1]*ke[3, 2]*ke[3, 5]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[3, 4]*ke[3, 1]*ke[3, 2]*
       ke[3, 5]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*ke[4, 1]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*
       ke[4, 1]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 2]*ke[4, 1]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((-122 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 2]*
       ke[4, 1]*s[2, 4]*gamma[1, 3])/(90*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[3, 4]*ke[4, 1]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 4]*
       ke[4, 1]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[3, 2]*ke[3, 4]*ke[4, 1]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((-122 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 5]*
       ke[4, 1]*s[2, 4]*gamma[1, 3])/(90*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 5]*ke[4, 1]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[3, 4]*ke[3, 2]*ke[3, 5]*
       ke[4, 1]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[2, 1]*ke[4, 2]*s[2, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[2, 3]*
       ke[4, 2]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[2, 3]*ke[4, 2]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[2, 3]*
       ke[4, 2]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[1, 5]*ke[1, 3]*ke[2, 4]*ke[4, 2]*s[2, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[1, 3]*ke[1, 5]*ke[2, 4]*
       ke[4, 2]*s[2, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[3, 5]*ke[2, 1]*ke[2, 4]*ke[4, 2]*s[2, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[3, 4]*ke[2, 1]*ke[2, 5]*
       ke[4, 2]*s[2, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[3, 1]*ke[4, 2]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 1]*
       ke[4, 2]*s[2, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 1]*ke[4, 2]*s[2, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[4, 1]*
       ke[4, 2]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[3, 5]*ke[2, 4]*ke[4, 1]*ke[4, 2]*s[2, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[3, 4]*ke[2, 5]*ke[4, 1]*
       ke[4, 2]*s[2, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[3, 1]*ke[4, 3]*s[2, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[3, 2]*
       ke[4, 3]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[3, 2]*ke[4, 3]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[3, 2]*
       ke[4, 3]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[4, 5]*ke[3, 1]*ke[3, 2]*ke[4, 3]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[1, 5]*ke[1, 2]*ke[3, 4]*
       ke[4, 3]*s[2, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ke[1, 5]*ke[3, 4]*ke[4, 3]*s[2, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[2, 5]*ke[2, 1]*ke[3, 4]*
       ke[4, 3]*s[2, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ke[3, 1]*ke[3, 4]*ke[4, 3]*s[2, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[2, 4]*ke[2, 1]*ke[3, 5]*
       ke[4, 3]*s[2, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[2, 4]*ke[3, 1]*ke[3, 5]*ke[4, 3]*s[2, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[4, 5]*ke[3, 2]*ke[4, 1]*
       ke[4, 3]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ke[3, 4]*ke[4, 1]*ke[4, 3]*s[2, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[2, 4]*ke[3, 5]*ke[4, 1]*
       ke[4, 3]*s[2, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*s[1, 3]*s[2, 4]*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*
       s[1, 3]*s[2, 4]*gamma[1, 3])/(360*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*s[1, 3]*s[2, 4]*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*
       s[1, 3]*s[2, 4]*gamma[1, 3])/(360*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*s[1, 3]*s[2, 4]*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*
       s[1, 3]*s[2, 4]*gamma[1, 3])/(120*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*s[1, 4]*s[2, 4]*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[1, 5]) + ((-122 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*
       s[1, 4]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*s[1, 4]*s[2, 4]*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*
       s[1, 4]*s[2, 4]*gamma[1, 3])/(120*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*s[2, 3]*s[2, 4]*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[1, 3]) + ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[1, 3]*
       s[2, 3]*s[2, 4]*gamma[1, 3])/(360*Sqrt[2]*eps*s[1, 3]) + 
     ((-50 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*s[2, 3]*s[2, 4]*gamma[1, 3])/
      (72*Sqrt[2]*eps*s[1, 3]) + ((238 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*
       s[2, 3]*s[2, 4]*gamma[1, 3])/(360*Sqrt[2]*eps*s[1, 3]) - 
     ((-50 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*s[2, 3]*s[2, 4]*gamma[1, 3])/
      (72*Sqrt[2]*eps*s[1, 3]) - ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[1, 5]*
       s[2, 3]*s[2, 4]*gamma[1, 3])/(360*Sqrt[2]*eps*s[1, 3]) - 
     ((-50 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*s[2, 3]*s[2, 4]*gamma[1, 3])/
      (72*Sqrt[2]*eps*s[1, 3]) - ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[3, 1]*
       s[2, 3]*s[2, 4]*gamma[1, 3])/(360*Sqrt[2]*eps*s[1, 3]) - 
     ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[3, 1]*s[2, 3]*s[2, 4]*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[1, 3]) + ((-50 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*
       s[2, 3]*s[2, 4]*gamma[1, 3])/(72*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[1, 3]*s[2, 3]*s[2, 4]*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[1, 4]*
       s[2, 3]*s[2, 4]*gamma[1, 3])/(360*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[1, 5]*s[2, 3]*s[2, 4]*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[1, 5]*
       s[2, 3]*s[2, 4]*gamma[1, 3])/(360*Sqrt[2]*eps*s[1, 5]) - 
     ((-50 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*s[2, 3]*s[2, 4]*gamma[1, 3])/
      (72*Sqrt[2]*eps*s[1, 5]) - ((-50 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*
       s[2, 3]*s[2, 4]*gamma[1, 3])/(72*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*s[2, 3]*s[2, 4]*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*
       s[2, 3]*s[2, 4]*gamma[1, 3])/(360*Sqrt[2]*eps*s[1, 5]) - 
     ((-50 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*s[2, 3]*s[2, 4]*gamma[1, 3])/
      (72*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[3, 1]*
       s[2, 3]*s[2, 4]*gamma[1, 3])/(360*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[3, 1]*s[2, 3]*s[2, 4]*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[1, 5]) - ((-50 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*
       s[2, 3]*s[2, 4]*gamma[1, 3])/(72*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[4, 1]*s[2, 3]*s[2, 4]*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[4, 1]*
       s[2, 3]*s[2, 4]*gamma[1, 3])/(360*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*s[2, 4]^2*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[1, 3]*
       s[2, 4]^2*gamma[1, 3])/(120*Sqrt[2]*eps*s[1, 3]) + 
     ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*s[2, 4]^2*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[1, 3]) + ((238 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*
       s[2, 4]^2*gamma[1, 3])/(360*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*s[2, 4]^2*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[1, 5]*
       s[2, 4]^2*gamma[1, 3])/(120*Sqrt[2]*eps*s[1, 3]) - 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*s[2, 4]^2*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[1, 3]) - ((-2 + Ds)*ee[2, 4]*ee[3, 5]*ke[3, 1]*
       s[2, 4]^2*gamma[1, 3])/(120*Sqrt[2]*eps*s[1, 3]) - 
     ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[3, 1]*s[2, 4]^2*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[1, 3]) + ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*
       s[2, 4]^2*gamma[1, 3])/(120*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[1, 3]*s[2, 4]^2*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[1, 4]*
       s[2, 4]^2*gamma[1, 3])/(360*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[1, 5]*s[2, 4]^2*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[1, 5]*
       s[2, 4]^2*gamma[1, 3])/(120*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*s[2, 4]^2*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*
       s[2, 4]^2*gamma[1, 3])/(120*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*s[2, 4]^2*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*
       s[2, 4]^2*gamma[1, 3])/(360*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*s[2, 4]^2*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[2, 4]*ee[3, 5]*ke[3, 1]*
       s[2, 4]^2*gamma[1, 3])/(120*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[3, 1]*s[2, 4]^2*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*
       s[2, 4]^2*gamma[1, 3])/(120*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[2, 4]*ee[3, 5]*ke[4, 1]*s[2, 4]^2*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[4, 1]*
       s[2, 4]^2*gamma[1, 3])/(360*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 4]*ke[1, 5]*ke[2, 1]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[1, 5]*
       ke[2, 1]*ke[2, 3]*gamma[1, 3])/(30*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 5]*ke[2, 1]*ke[2, 4]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ke[1, 2]*ke[1, 5]*ke[2, 1]*
       ke[2, 3]*ke[2, 4]*gamma[1, 3])/(30*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 4]*ke[2, 1]*ke[2, 5]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[2, 1]*
       ke[2, 3]*ke[2, 5]*gamma[1, 3])/(30*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[2, 1]*ke[2, 4]*ke[2, 5]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ke[1, 2]*ke[2, 1]*ke[2, 3]*
       ke[2, 4]*ke[2, 5]*gamma[1, 3])/(30*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 4]*ke[2, 1]*ke[3, 5]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[2, 1]*
       ke[2, 3]*ke[3, 5]*gamma[1, 3])/(30*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[2, 1]*ke[2, 4]*ke[3, 5]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ke[1, 2]*ke[2, 1]*ke[2, 3]*
       ke[2, 4]*ke[3, 5]*gamma[1, 3])/(30*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 4]*ke[2, 5]*ke[4, 1]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[2, 3]*
       ke[2, 5]*ke[4, 1]*gamma[1, 3])/(30*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[2, 3]*ke[3, 5]*ke[4, 1]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ke[1, 3]*ke[1, 5]*ke[2, 1]*
       ke[2, 4]*ke[4, 2]*gamma[1, 3])/(30*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ke[1, 5]*ke[2, 1]*ke[2, 3]*ke[2, 4]*ke[4, 2]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ke[1, 3]*ke[2, 1]*ke[2, 4]*
       ke[3, 5]*ke[4, 2]*gamma[1, 3])/(30*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ke[1, 3]*ke[1, 5]*ke[2, 4]*ke[4, 1]*ke[4, 2]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ke[1, 5]*ke[2, 3]*ke[2, 4]*
       ke[4, 1]*ke[4, 2]*gamma[1, 3])/(30*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[2, 5]*ke[4, 1]*ke[4, 2]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ke[1, 4]*ke[2, 3]*ke[2, 5]*
       ke[4, 1]*ke[4, 2]*gamma[1, 3])/(30*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ke[1, 4]*ke[2, 3]*ke[3, 5]*ke[4, 1]*ke[4, 2]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ke[1, 3]*ke[2, 4]*ke[3, 5]*
       ke[4, 1]*ke[4, 2]*gamma[1, 3])/(30*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[1, 5]*ke[2, 1]*ke[4, 3]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ke[1, 2]*ke[1, 5]*ke[2, 1]*
       ke[2, 4]*ke[4, 3]*gamma[1, 3])/(30*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[2, 1]*ke[2, 5]*ke[4, 3]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ke[1, 2]*ke[2, 1]*ke[2, 4]*
       ke[2, 5]*ke[4, 3]*gamma[1, 3])/(30*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[2, 5]*ke[4, 1]*ke[4, 3]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ke[1, 5]*ke[2, 1]*ke[2, 4]*
       ke[4, 2]*ke[4, 3]*gamma[1, 3])/(30*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ke[1, 5]*ke[2, 4]*ke[4, 1]*ke[4, 2]*ke[4, 3]*gamma[1, 3])/
      (30*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ke[1, 4]*ke[2, 5]*ke[4, 1]*
       ke[4, 2]*ke[4, 3]*gamma[1, 3])/(30*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*ke[2, 1]*s[1, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 1]*
       ke[2, 4]*s[1, 3]*gamma[1, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[3, 5]*ke[2, 1]*ke[2, 4]*ke[4, 2]*s[1, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[3, 5]*ke[2, 4]*ke[4, 1]*
       ke[4, 2]*s[1, 3]*gamma[1, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*ke[1, 5]*s[1, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*
       ke[2, 1]*s[1, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[1, 5]*ke[2, 1]*s[1, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 2]*ke[1, 4]*ke[1, 5]*
       ke[2, 3]*s[1, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 1]*ke[2, 3]*s[1, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*
       ke[2, 3]*s[1, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*ke[2, 4]*s[1, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((-122 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 5]*
       ke[2, 4]*s[1, 4]*gamma[1, 3])/(90*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 1]*ke[2, 4]*s[1, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 3]*
       ke[2, 4]*s[1, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((-122 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*ke[2, 4]*s[1, 4]*gamma[1, 3])/
      (90*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 3]*
       ke[2, 4]*s[1, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[2, 5]*s[1, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*
       ke[2, 5]*s[1, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*ke[2, 5]*s[1, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*
       ke[2, 5]*s[1, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*ke[2, 5]*s[1, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 3]*
       ke[2, 5]*s[1, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 4]*ke[2, 5]*s[1, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       ke[2, 5]*s[1, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 4]*ke[3, 1]*s[1, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[2, 4]*
       ke[3, 2]*s[1, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 1]*ke[3, 4]*s[1, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*
       ke[3, 5]*s[1, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[3, 5]*s[1, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       ke[3, 5]*s[1, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*ke[3, 5]*s[1, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*
       ke[3, 5]*s[1, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 3]*ke[3, 5]*s[1, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 4]*
       ke[3, 5]*s[1, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((-122 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 4]*ke[3, 5]*s[1, 4]*gamma[1, 3])/
      (90*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 4]*
       ke[3, 5]*s[1, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 4]*ke[3, 5]*s[1, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[1, 4]*
       ke[4, 1]*s[1, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 3]*ke[4, 1]*s[1, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 4]*
       ke[4, 1]*s[1, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*ke[4, 1]*s[1, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 5]*
       ke[4, 1]*s[1, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*ke[4, 1]*s[1, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 2]*
       ke[4, 1]*s[1, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 2]*ke[4, 1]*s[1, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[3, 5]*
       ke[4, 1]*s[1, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 5]*ke[4, 1]*s[1, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 5]*
       ke[4, 1]*s[1, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*ke[4, 2]*s[1, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*
       ke[4, 2]*s[1, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[2, 1]*ke[4, 2]*s[1, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[2, 3]*
       ke[4, 2]*s[1, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[2, 3]*ke[4, 2]*s[1, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[2, 3]*
       ke[4, 2]*s[1, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 4]*ke[1, 3]*ke[2, 5]*ke[4, 2]*s[1, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 4]*ke[2, 3]*ke[2, 5]*
       ke[4, 2]*s[1, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*ke[4, 2]*s[1, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[3, 4]*
       ke[4, 2]*s[1, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 5]*ke[4, 2]*s[1, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 5]*
       ke[4, 2]*s[1, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[3, 4]*ke[2, 1]*ke[3, 5]*ke[4, 2]*s[1, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 4]*ke[2, 3]*ke[3, 5]*
       ke[4, 2]*s[1, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[4, 1]*ke[4, 2]*s[1, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[4, 1]*
       ke[4, 2]*s[1, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[3, 5]*ke[3, 4]*ke[4, 1]*ke[4, 2]*s[1, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[3, 4]*ke[3, 5]*ke[4, 1]*
       ke[4, 2]*s[1, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ke[1, 4]*ke[1, 5]*ke[4, 3]*s[1, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 1]*
       ke[4, 3]*s[1, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*ke[4, 3]*s[1, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 4]*
       ke[4, 3]*s[1, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((-122 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 4]*ke[4, 3]*s[1, 4]*gamma[1, 3])/
      (90*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 4]*
       ke[4, 3]*s[1, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 5]*ke[4, 3]*s[1, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 5]*
       ke[4, 3]*s[1, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 5]*ke[4, 3]*s[1, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 2]*ke[2, 4]*ke[2, 5]*
       ke[4, 3]*s[1, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ke[1, 4]*ke[4, 1]*ke[4, 3]*s[1, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 4]*ke[4, 1]*
       ke[4, 3]*s[1, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 5]*ke[4, 1]*ke[4, 3]*s[1, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[4, 2]*
       ke[4, 3]*s[1, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[4, 2]*ke[4, 3]*s[1, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[4, 2]*
       ke[4, 3]*s[1, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 4]*ke[2, 5]*ke[4, 2]*ke[4, 3]*s[1, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[4, 5]*ke[4, 1]*ke[4, 2]*
       ke[4, 3]*s[1, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*s[1, 3]*s[1, 4]*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*
       s[1, 3]*s[1, 4]*gamma[1, 3])/(360*Sqrt[2]*eps*s[3, 5]) - 
     ((-122 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*s[1, 3]*s[1, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[4, 2]*
       s[1, 3]*s[1, 4]*gamma[1, 3])/(360*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[1, 3]*s[1, 4]^2*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*
       s[1, 4]^2*gamma[1, 3])/(120*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*s[1, 4]^2*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*
       s[1, 4]^2*gamma[1, 3])/(360*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[2, 3]*s[1, 4]^2*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*
       s[1, 4]^2*gamma[1, 3])/(120*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[3, 1]*s[1, 4]^2*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[1, 4]*ee[3, 5]*ke[3, 2]*
       s[1, 4]^2*gamma[1, 3])/(120*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[3, 4]*s[1, 4]^2*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*
       s[1, 4]^2*gamma[1, 3])/(120*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*s[1, 4]^2*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[3, 5]*
       s[1, 4]^2*gamma[1, 3])/(120*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*s[1, 4]^2*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*
       s[1, 4]^2*gamma[1, 3])/(120*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[4, 3]*s[1, 4]^2*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*
       ke[2, 1]*s[2, 3]*gamma[1, 3])/(60*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 1]*ke[2, 4]*s[2, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*
       ke[4, 1]*s[2, 3]*gamma[1, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[3, 5]*ke[1, 4]*ke[4, 1]*ke[4, 2]*s[2, 3]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*
       s[1, 4]*s[2, 3]*gamma[1, 3])/(120*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*s[1, 4]*s[2, 3]*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*
       s[1, 4]*s[2, 3]*gamma[1, 3])/(360*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*s[1, 4]*s[2, 3]*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[4, 1]*
       s[1, 4]*s[2, 3]*gamma[1, 3])/(360*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 4]*ee[3, 5]*ke[4, 2]*s[1, 4]*s[2, 3]*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*
       ke[1, 4]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[1, 5]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*
       ke[1, 5]*s[2, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*ke[2, 1]*s[2, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[1, 4]*
       ke[2, 1]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[1, 5]*ke[2, 1]*s[2, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 4]*
       ke[2, 3]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 5]*ke[2, 3]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 2]*ke[1, 4]*ke[1, 5]*
       ke[2, 3]*s[2, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 1]*ke[2, 3]*s[2, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 1]*
       ke[2, 3]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*ke[2, 3]*s[2, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 5]*
       ke[2, 4]*s[2, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*ke[2, 4]*s[2, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       ke[2, 5]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((-122 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*ke[2, 5]*s[2, 4]*gamma[1, 3])/
      (90*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*
       ke[2, 5]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((-122 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*ke[2, 5]*s[2, 4]*gamma[1, 3])/
      (90*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 4]*
       ke[2, 5]*s[2, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 4]*ke[2, 5]*s[2, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*
       ke[3, 1]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[2, 1]*ke[3, 2]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 1]*
       ke[3, 4]*s[2, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[3, 5]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*
       ke[3, 5]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*ke[3, 5]*s[2, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 1]*
       ke[3, 5]*s[2, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*ke[3, 5]*s[2, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 1]*
       ke[3, 5]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*ke[3, 5]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((-122 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*
       ke[3, 5]*s[2, 4]*gamma[1, 3])/(90*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 4]*ke[3, 5]*s[2, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       ke[3, 5]*s[2, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*ke[4, 1]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[1, 5]*
       ke[4, 1]*s[2, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 3]*ke[4, 1]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 3]*
       ke[4, 1]*s[2, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 4]*ke[4, 1]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*
       ke[4, 1]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 5]*ke[4, 1]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*
       ke[4, 1]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 2]*ke[4, 1]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[3, 4]*
       ke[4, 1]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[3, 4]*ke[1, 2]*ke[3, 5]*ke[4, 1]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[3, 5]*
       ke[4, 1]*s[2, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 5]*ke[4, 1]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 5]*
       ke[4, 1]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*ke[4, 2]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*
       ke[4, 2]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[2, 3]*ke[4, 2]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[2, 3]*
       ke[4, 2]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 5]*ke[1, 3]*ke[2, 4]*ke[4, 2]*s[2, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[1, 5]*ke[2, 3]*ke[2, 4]*
       ke[4, 2]*s[2, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*ke[4, 2]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 1]*
       ke[4, 2]*s[2, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 5]*ke[4, 2]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 5]*
       ke[4, 2]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 3]*ke[2, 4]*ke[3, 5]*ke[4, 2]*s[2, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[4, 1]*
       ke[4, 2]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[4, 1]*ke[4, 2]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[3, 5]*ke[3, 4]*ke[4, 1]*
       ke[4, 2]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[3, 4]*ke[3, 5]*ke[4, 1]*ke[4, 2]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 4]*
       ke[4, 3]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 5]*ke[4, 3]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 2]*ke[1, 4]*ke[1, 5]*
       ke[4, 3]*s[2, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 1]*ke[4, 3]*s[2, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 1]*
       ke[4, 3]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*ke[4, 3]*s[2, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 4]*
       ke[4, 3]*s[2, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 5]*ke[4, 3]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((-122 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 5]*
       ke[4, 3]*s[2, 4]*gamma[1, 3])/(90*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ke[2, 4]*ke[2, 5]*ke[4, 3]*s[2, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[4, 1]*
       ke[4, 3]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[4, 1]*ke[4, 3]*s[2, 4]*gamma[1, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 4]*ke[4, 1]*
       ke[4, 3]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 5]*ke[4, 1]*ke[4, 3]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[4, 2]*
       ke[4, 3]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[4, 2]*ke[4, 3]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[1, 5]*ke[2, 4]*ke[4, 2]*
       ke[4, 3]*s[2, 4]*gamma[1, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[4, 1]*ke[4, 2]*ke[4, 3]*s[2, 4]*gamma[1, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*
       s[1, 3]*s[2, 4]*gamma[1, 3])/(360*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*s[1, 3]*s[2, 4]*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*
       s[1, 3]*s[2, 4]*gamma[1, 3])/(120*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*s[1, 3]*s[2, 4]*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[2, 4]*ee[3, 5]*ke[4, 1]*
       s[1, 3]*s[2, 4]*gamma[1, 3])/(120*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[4, 2]*s[1, 3]*s[2, 4]*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[1, 3]*
       s[1, 4]*s[2, 4]*gamma[1, 3])/(360*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*s[1, 4]*s[2, 4]*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[3, 5]) + ((-50 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*
       s[1, 4]*s[2, 4]*gamma[1, 3])/(72*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*s[1, 4]*s[2, 4]*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[2, 3]*
       s[1, 4]*s[2, 4]*gamma[1, 3])/(360*Sqrt[2]*eps*s[3, 5]) + 
     ((-50 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*s[1, 4]*s[2, 4]*gamma[1, 3])/
      (72*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[3, 1]*
       s[1, 4]*s[2, 4]*gamma[1, 3])/(360*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[3, 2]*s[1, 4]*s[2, 4]*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[3, 5]) - ((-50 + Ds)*ee[1, 2]*ee[3, 5]*ke[3, 4]*
       s[1, 4]*s[2, 4]*gamma[1, 3])/(72*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*s[1, 4]*s[2, 4]*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*
       s[1, 4]*s[2, 4]*gamma[1, 3])/(360*Sqrt[2]*eps*s[3, 5]) + 
     ((-50 + Ds)*ee[1, 2]*ee[3, 4]*ke[3, 5]*s[1, 4]*s[2, 4]*gamma[1, 3])/
      (72*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*
       s[1, 4]*s[2, 4]*gamma[1, 3])/(360*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*s[1, 4]*s[2, 4]*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[3, 5]) + ((-50 + Ds)*ee[1, 2]*ee[4, 5]*ke[4, 3]*
       s[1, 4]*s[2, 4]*gamma[1, 3])/(72*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*s[2, 3]*s[2, 4]*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[3, 5]) - ((-122 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*
       s[2, 3]*s[2, 4]*gamma[1, 3])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*s[2, 3]*s[2, 4]*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[4, 1]*
       s[2, 3]*s[2, 4]*gamma[1, 3])/(360*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[1, 3]*s[2, 4]^2*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*
       s[2, 4]^2*gamma[1, 3])/(360*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*s[2, 4]^2*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*
       s[2, 4]^2*gamma[1, 3])/(120*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[2, 3]*s[2, 4]^2*gamma[1, 3])/
      (360*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*
       s[2, 4]^2*gamma[1, 3])/(120*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[2, 4]*ee[3, 5]*ke[3, 1]*s[2, 4]^2*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[3, 2]*
       s[2, 4]^2*gamma[1, 3])/(360*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[3, 4]*s[2, 4]^2*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*
       s[2, 4]^2*gamma[1, 3])/(360*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*s[2, 4]^2*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[3, 5]*
       s[2, 4]^2*gamma[1, 3])/(120*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*s[2, 4]^2*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*
       s[2, 4]^2*gamma[1, 3])/(360*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[4, 3]*s[2, 4]^2*gamma[1, 3])/
      (120*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*
       ke[2, 1]*gamma[1, 4])/(60*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*ke[2, 1]*gamma[1, 4])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 4]*ke[2, 3]*
       gamma[1, 4])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 5]*ke[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 1]*ke[2, 3]*
       gamma[1, 4])/(60*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 1]*ke[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*ke[2, 3]*
       gamma[1, 4])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 3]*ke[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*ke[2, 4]*
       gamma[1, 4])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 3]*ke[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[2, 5]*
       gamma[1, 4])/(60*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*ke[2, 5]*gamma[1, 4])/
      (60*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*ke[2, 5]*
       gamma[1, 4])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*ke[2, 5]*gamma[1, 4])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 3]*ke[2, 5]*
       gamma[1, 4])/(180*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[1, 4]*ke[3, 1]*gamma[1, 4])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[1, 5]*ke[3, 1]*
       gamma[1, 4])/(60*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 3]*ke[3, 1]*gamma[1, 4])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 3]*ke[3, 1]*
       gamma[1, 4])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 4]*ke[3, 1]*gamma[1, 4])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*ke[3, 1]*
       gamma[1, 4])/(180*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 5]*ke[3, 1]*gamma[1, 4])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 5]*ke[3, 1]*
       gamma[1, 4])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*ke[3, 1]*gamma[1, 4])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*ke[3, 2]*
       gamma[1, 4])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*ke[3, 2]*gamma[1, 4])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[2, 1]*ke[3, 2]*
       gamma[1, 4])/(180*Sqrt[2]*eps) - 
     ((-122 + Ds)*ee[3, 4]*ke[1, 5]*ke[2, 1]*ke[3, 2]*gamma[1, 4])/
      (90*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 5]*ke[1, 4]*ke[2, 3]*ke[3, 2]*
       gamma[1, 4])/(60*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 4]*ke[1, 5]*ke[2, 3]*ke[3, 2]*gamma[1, 4])/
      (60*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[2, 4]*ke[3, 2]*
       gamma[1, 4])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[2, 4]*ke[3, 2]*gamma[1, 4])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[2, 4]*ke[3, 2]*
       gamma[1, 4])/(180*Sqrt[2]*eps) + 
     ((-122 + Ds)*ee[1, 4]*ke[1, 3]*ke[2, 5]*ke[3, 2]*gamma[1, 4])/
      (90*Sqrt[2]*eps) - ((-122 + Ds)*ee[1, 3]*ke[1, 4]*ke[2, 5]*ke[3, 2]*
       gamma[1, 4])/(90*Sqrt[2]*eps) - 
     ((-122 + Ds)*ee[3, 4]*ke[2, 1]*ke[2, 5]*ke[3, 2]*gamma[1, 4])/
      (90*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 4]*ke[2, 3]*ke[2, 5]*ke[3, 2]*
       gamma[1, 4])/(60*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*ke[3, 2]*gamma[1, 4])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*ke[3, 2]*
       gamma[1, 4])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 1]*ke[3, 2]*gamma[1, 4])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 1]*ke[3, 2]*
       gamma[1, 4])/(180*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 5]*ke[3, 4]*gamma[1, 4])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 1]*ke[3, 4]*
       gamma[1, 4])/(60*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*ke[3, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 3]*ke[3, 4]*
       gamma[1, 4])/(180*Sqrt[2]*eps) - 
     ((-122 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*ke[3, 4]*gamma[1, 4])/
      (90*Sqrt[2]*eps) + ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 3]*ke[3, 4]*
       gamma[1, 4])/(180*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 5]*ke[3, 4]*gamma[1, 4])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 5]*ke[3, 4]*
       gamma[1, 4])/(60*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 5]*ke[3, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 5]*ke[3, 4]*
       gamma[1, 4])/(60*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[3, 1]*ke[3, 4]*gamma[1, 4])/
      (60*Sqrt[2]*eps) + ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[3, 1]*ke[3, 4]*
       gamma[1, 4])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 1]*ke[3, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[3, 2]*ke[3, 4]*
       gamma[1, 4])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 2]*ke[3, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[3, 2]*ke[3, 4]*
       gamma[1, 4])/(180*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 3]*ke[2, 5]*ke[3, 2]*ke[3, 4]*gamma[1, 4])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[3, 5]*ke[3, 1]*ke[3, 2]*ke[3, 4]*
       gamma[1, 4])/(180*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*ke[3, 5]*gamma[1, 4])/
      (60*Sqrt[2]*eps) + ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[3, 5]*
       gamma[1, 4])/(60*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*ke[3, 5]*gamma[1, 4])/
      (60*Sqrt[2]*eps) + ((238 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 1]*ke[3, 5]*
       gamma[1, 4])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*ke[3, 5]*gamma[1, 4])/
      (180*Sqrt[2]*eps) + ((-122 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*ke[3, 5]*
       gamma[1, 4])/(90*Sqrt[2]*eps) + 
     ((-122 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 3]*ke[3, 5]*gamma[1, 4])/
      (90*Sqrt[2]*eps) + ((238 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 4]*ke[3, 5]*
       gamma[1, 4])/(180*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[3, 1]*ke[3, 5]*gamma[1, 4])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 1]*ke[3, 5]*
       gamma[1, 4])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 1]*ke[3, 5]*gamma[1, 4])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 2]*ke[3, 5]*
       gamma[1, 4])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 2]*ke[3, 5]*gamma[1, 4])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[3, 4]*ke[2, 1]*ke[3, 2]*ke[3, 5]*
       gamma[1, 4])/(180*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 4]*ke[2, 3]*ke[3, 2]*ke[3, 5]*gamma[1, 4])/
      (60*Sqrt[2]*eps) + ((238 + Ds)*ee[3, 4]*ke[3, 1]*ke[3, 2]*ke[3, 5]*
       gamma[1, 4])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 3]*ke[4, 1]*gamma[1, 4])/
      (180*Sqrt[2]*eps) + ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 4]*ke[4, 1]*
       gamma[1, 4])/(60*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 5]*ke[4, 1]*gamma[1, 4])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[3, 2]*ke[4, 1]*
       gamma[1, 4])/(180*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[4, 5]*ke[2, 3]*ke[3, 2]*ke[4, 1]*gamma[1, 4])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[3, 5]*ke[1, 4]*ke[2, 1]*ke[4, 2]*
       gamma[1, 4])/(60*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[2, 1]*ke[4, 2]*gamma[1, 4])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[2, 3]*ke[4, 2]*
       gamma[1, 4])/(180*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 5]*ke[1, 3]*ke[2, 4]*ke[4, 2]*gamma[1, 4])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 3]*ke[1, 5]*ke[2, 4]*ke[4, 2]*
       gamma[1, 4])/(60*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[3, 5]*ke[2, 1]*ke[2, 4]*ke[4, 2]*gamma[1, 4])/
      (60*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 4]*ke[1, 3]*ke[2, 5]*ke[4, 2]*
       gamma[1, 4])/(60*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 3]*ke[1, 4]*ke[2, 5]*ke[4, 2]*gamma[1, 4])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[3, 4]*ke[2, 1]*ke[2, 5]*ke[4, 2]*
       gamma[1, 4])/(60*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[4, 5]*ke[1, 3]*ke[3, 1]*ke[4, 2]*gamma[1, 4])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[3, 1]*ke[4, 2]*
       gamma[1, 4])/(180*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 3]*ke[2, 5]*ke[3, 4]*ke[4, 2]*gamma[1, 4])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 3]*ke[2, 4]*ke[3, 5]*ke[4, 2]*
       gamma[1, 4])/(60*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[3, 2]*ke[4, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[4, 5]*ke[3, 1]*ke[3, 2]*ke[4, 3]*
       gamma[1, 4])/(180*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 5]*ke[2, 1]*ke[3, 4]*ke[4, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 2]*ke[2, 5]*ke[3, 4]*ke[4, 3]*
       gamma[1, 4])/(60*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 5]*ke[3, 2]*ke[3, 4]*ke[4, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps) + ((-2 + Ds)*ee[2, 4]*ke[2, 1]*ke[3, 5]*ke[4, 3]*
       gamma[1, 4])/(60*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 2]*ke[2, 4]*ke[3, 5]*ke[4, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 5]*ke[3, 4]*ke[4, 2]*ke[4, 3]*
       gamma[1, 4])/(60*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*s[1, 2]*gamma[1, 4])/
      (120*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*s[1, 2]*
       gamma[1, 4])/(120*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[1, 4]*s[1, 2]*gamma[1, 4])/
      (360*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*s[1, 2]*
       gamma[1, 4])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*s[1, 2]*gamma[1, 4])/
      (120*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[1, 5]*s[1, 2]*
       gamma[1, 4])/(360*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*s[1, 2]*gamma[1, 4])/
      (120*Sqrt[2]*eps) + ((-2 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*s[1, 2]*
       gamma[1, 4])/(120*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*s[1, 2]*gamma[1, 4])/
      (360*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*s[1, 2]*
       gamma[1, 4])/(360*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[2, 3]*s[1, 2]*gamma[1, 4])/
      (360*Sqrt[2]*eps) + ((-122 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*s[1, 2]*
       gamma[1, 4])/(180*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*s[1, 2]*gamma[1, 4])/
      (120*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*s[1, 2]*
       gamma[1, 4])/(120*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*s[1, 2]*gamma[1, 4])/
      (120*Sqrt[2]*eps) + ((-122 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*s[1, 2]*
       gamma[1, 4])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[3, 2]*s[1, 2]*gamma[1, 4])/
      (360*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[3, 2]*s[1, 2]*
       gamma[1, 4])/(360*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*s[1, 2]*gamma[1, 4])/
      (360*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*s[1, 2]*
       gamma[1, 4])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[3, 4]*s[1, 2]*gamma[1, 4])/
      (120*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*s[1, 2]*
       gamma[1, 4])/(360*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[3, 5]*s[1, 2]*gamma[1, 4])/
      (120*Sqrt[2]*eps) - ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*s[1, 2]*
       gamma[1, 4])/(120*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[2, 4]*ee[3, 5]*ke[4, 1]*s[1, 2]*gamma[1, 4])/
      (120*Sqrt[2]*eps) - ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[4, 1]*s[1, 2]*
       gamma[1, 4])/(360*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*s[1, 2]*gamma[1, 4])/
      (120*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 4]*ee[3, 5]*ke[4, 2]*s[1, 2]*
       gamma[1, 4])/(120*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[1, 4]*s[1, 3]*gamma[1, 4])/
      (360*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*s[1, 3]*
       gamma[1, 4])/(120*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*s[1, 3]*gamma[1, 4])/
      (120*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[1, 5]*s[1, 3]*
       gamma[1, 4])/(360*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[1, 5]*s[1, 3]*gamma[1, 4])/
      (120*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*s[1, 3]*
       gamma[1, 4])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*s[1, 3]*gamma[1, 4])/
      (120*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*s[1, 3]*
       gamma[1, 4])/(360*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*s[1, 3]*gamma[1, 4])/
      (120*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[2, 5]*s[1, 3]*
       gamma[1, 4])/(360*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*s[1, 3]*gamma[1, 4])/
      (360*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*s[1, 3]*
       gamma[1, 4])/(120*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[3, 4]*s[1, 3]*gamma[1, 4])/
      (120*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*s[1, 3]*
       gamma[1, 4])/(360*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*s[1, 3]*gamma[1, 4])/
      (120*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[3, 5]*s[1, 3]*
       gamma[1, 4])/(120*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[4, 1]*s[1, 3]*gamma[1, 4])/
      (360*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 3]*ee[4, 5]*ke[4, 2]*s[1, 3]*
       gamma[1, 4])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[4, 3]*s[1, 3]*gamma[1, 4])/
      (120*Sqrt[2]*eps) - ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 4]*ke[2, 5]*
       ke[3, 1]*gamma[1, 4])/(30*Sqrt[2]*eps*s[1, 4]) + 
     ((-2 + Ds)*ke[1, 4]*ke[2, 1]*ke[2, 3]*ke[2, 5]*ke[3, 2]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[1, 4]) - ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[2, 5]*
       ke[3, 1]*ke[3, 2]*gamma[1, 4])/(30*Sqrt[2]*eps*s[1, 4]) + 
     ((-2 + Ds)*ke[1, 4]*ke[2, 3]*ke[2, 5]*ke[3, 1]*ke[3, 2]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[1, 4]) - ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 4]*
       ke[2, 1]*ke[3, 5]*gamma[1, 4])/(30*Sqrt[2]*eps*s[1, 4]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[2, 1]*ke[2, 3]*ke[3, 5]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[1, 4]) + ((-2 + Ds)*ke[1, 4]*ke[2, 1]*ke[2, 3]*
       ke[3, 2]*ke[3, 5]*gamma[1, 4])/(30*Sqrt[2]*eps*s[1, 4]) + 
     ((-2 + Ds)*ke[1, 4]*ke[2, 3]*ke[3, 1]*ke[3, 2]*ke[3, 5]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[1, 4]) - ((-2 + Ds)*ke[2, 3]*ke[2, 4]*ke[2, 5]*
       ke[3, 2]*ke[4, 1]*gamma[1, 4])/(30*Sqrt[2]*eps*s[1, 4]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[2, 5]*ke[3, 4]*ke[4, 1]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[1, 4]) + ((-2 + Ds)*ke[1, 3]*ke[2, 5]*ke[3, 2]*
       ke[3, 4]*ke[4, 1]*gamma[1, 4])/(30*Sqrt[2]*eps*s[1, 4]) - 
     ((-2 + Ds)*ke[2, 3]*ke[2, 5]*ke[3, 2]*ke[3, 4]*ke[4, 1]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[1, 4]) + ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[2, 4]*
       ke[3, 5]*ke[4, 1]*gamma[1, 4])/(30*Sqrt[2]*eps*s[1, 4]) + 
     ((-2 + Ds)*ke[1, 2]*ke[2, 3]*ke[2, 4]*ke[3, 5]*ke[4, 1]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[1, 4]) - ((-2 + Ds)*ke[2, 3]*ke[2, 4]*ke[3, 2]*
       ke[3, 5]*ke[4, 1]*gamma[1, 4])/(30*Sqrt[2]*eps*s[1, 4]) - 
     ((-2 + Ds)*ke[2, 3]*ke[3, 2]*ke[3, 4]*ke[3, 5]*ke[4, 1]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[1, 4]) - ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[2, 5]*
       ke[3, 1]*ke[4, 2]*gamma[1, 4])/(30*Sqrt[2]*eps*s[1, 4]) - 
     ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[2, 1]*ke[3, 5]*ke[4, 2]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[1, 4]) - ((-2 + Ds)*ke[1, 4]*ke[2, 1]*ke[2, 3]*
       ke[3, 5]*ke[4, 2]*gamma[1, 4])/(30*Sqrt[2]*eps*s[1, 4]) + 
     ((-2 + Ds)*ke[1, 3]*ke[2, 5]*ke[3, 4]*ke[4, 1]*ke[4, 2]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[1, 4]) + ((-2 + Ds)*ke[1, 3]*ke[2, 4]*ke[3, 5]*
       ke[4, 1]*ke[4, 2]*gamma[1, 4])/(30*Sqrt[2]*eps*s[1, 4]) + 
     ((-2 + Ds)*ke[2, 3]*ke[2, 4]*ke[3, 5]*ke[4, 1]*ke[4, 2]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[1, 4]) - ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[2, 5]*
       ke[3, 1]*ke[4, 3]*gamma[1, 4])/(30*Sqrt[2]*eps*s[1, 4]) - 
     ((-2 + Ds)*ke[1, 4]*ke[2, 5]*ke[3, 1]*ke[3, 2]*ke[4, 3]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[1, 4]) - ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[2, 1]*
       ke[3, 5]*ke[4, 3]*gamma[1, 4])/(30*Sqrt[2]*eps*s[1, 4]) + 
     ((-2 + Ds)*ke[1, 2]*ke[2, 5]*ke[3, 4]*ke[4, 1]*ke[4, 3]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[1, 4]) + ((-2 + Ds)*ke[2, 5]*ke[3, 2]*ke[3, 4]*
       ke[4, 1]*ke[4, 3]*gamma[1, 4])/(30*Sqrt[2]*eps*s[1, 4]) + 
     ((-2 + Ds)*ke[1, 2]*ke[2, 4]*ke[3, 5]*ke[4, 1]*ke[4, 3]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[1, 4]) - ((-2 + Ds)*ke[1, 4]*ke[2, 5]*ke[3, 1]*
       ke[4, 2]*ke[4, 3]*gamma[1, 4])/(30*Sqrt[2]*eps*s[1, 4]) - 
     ((-2 + Ds)*ke[1, 4]*ke[2, 1]*ke[3, 5]*ke[4, 2]*ke[4, 3]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[1, 4]) + ((-2 + Ds)*ke[2, 5]*ke[3, 4]*ke[4, 1]*
       ke[4, 2]*ke[4, 3]*gamma[1, 4])/(30*Sqrt[2]*eps*s[1, 4]) + 
     ((-2 + Ds)*ke[2, 4]*ke[3, 5]*ke[4, 1]*ke[4, 2]*ke[4, 3]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[1, 4]) - ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*
       ke[2, 1]*s[1, 2]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 4]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 4]*ke[2, 3]*s[1, 2]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) + ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 5]*
       ke[2, 3]*s[1, 2]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) + 
     ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 1]*ke[2, 3]*s[1, 2]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) + ((-2 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       ke[2, 5]*s[1, 2]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 4]) - 
     ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*ke[2, 5]*s[1, 2]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 4]) + ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*
       ke[2, 5]*s[1, 2]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) - 
     ((238 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*ke[2, 5]*s[1, 2]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) + ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[1, 4]*
       ke[3, 1]*s[1, 2]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 4]) + 
     ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 3]*ke[3, 1]*s[1, 2]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) - ((238 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 5]*
       ke[3, 1]*s[1, 2]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*ke[3, 2]*s[1, 2]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) - ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*
       ke[3, 2]*s[1, 2]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) - 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[2, 1]*ke[3, 2]*s[1, 2]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) + ((-122 + Ds)*ee[1, 4]*ke[1, 3]*ke[2, 5]*
       ke[3, 2]*s[1, 2]*gamma[1, 4])/(90*Sqrt[2]*eps*s[1, 4]) - 
     ((-122 + Ds)*ee[1, 3]*ke[1, 4]*ke[2, 5]*ke[3, 2]*s[1, 2]*gamma[1, 4])/
      (90*Sqrt[2]*eps*s[1, 4]) - ((-2 + Ds)*ee[1, 4]*ke[2, 3]*ke[2, 5]*
       ke[3, 2]*s[1, 2]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 4]) - 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*ke[3, 2]*s[1, 2]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) + ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*
       ke[3, 5]*s[1, 2]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 4]) + 
     ((238 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 1]*ke[3, 5]*s[1, 2]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) + ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*
       ke[3, 5]*s[1, 2]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) + 
     ((-122 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*ke[3, 5]*s[1, 2]*gamma[1, 4])/
      (90*Sqrt[2]*eps*s[1, 4]) - ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 2]*
       ke[3, 5]*s[1, 2]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 2]*ke[3, 5]*s[1, 2]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) - ((-2 + Ds)*ee[1, 4]*ke[2, 3]*ke[3, 2]*
       ke[3, 5]*s[1, 2]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 4]) + 
     ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 3]*ke[4, 1]*s[1, 2]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) + ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 4]*
       ke[4, 1]*s[1, 2]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 4]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*ke[4, 1]*s[1, 2]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) + ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 5]*
       ke[4, 1]*s[1, 2]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 4]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*ke[4, 1]*s[1, 2]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) - ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[3, 2]*
       ke[4, 1]*s[1, 2]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) + 
     ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 2]*ke[4, 1]*s[1, 2]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) + ((-122 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 2]*
       ke[4, 1]*s[1, 2]*gamma[1, 4])/(90*Sqrt[2]*eps*s[1, 4]) - 
     ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[3, 4]*ke[4, 1]*s[1, 2]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 4]) - ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[3, 4]*
       ke[4, 1]*s[1, 2]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) + 
     ((238 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 4]*ke[4, 1]*s[1, 2]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) + ((238 + Ds)*ee[3, 5]*ke[3, 2]*ke[3, 4]*
       ke[4, 1]*s[1, 2]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) - 
     ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[3, 5]*ke[4, 1]*s[1, 2]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 4]) - ((-122 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 5]*
       ke[4, 1]*s[1, 2]*gamma[1, 4])/(90*Sqrt[2]*eps*s[1, 4]) - 
     ((238 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 5]*ke[4, 1]*s[1, 2]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) - ((238 + Ds)*ee[3, 4]*ke[3, 2]*ke[3, 5]*
       ke[4, 1]*s[1, 2]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) - 
     ((-2 + Ds)*ee[3, 5]*ke[1, 4]*ke[2, 1]*ke[4, 2]*s[1, 2]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 4]) - ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[2, 3]*
       ke[4, 2]*s[1, 2]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[2, 3]*ke[4, 2]*s[1, 2]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) + ((-2 + Ds)*ee[1, 4]*ke[1, 3]*ke[2, 5]*
       ke[4, 2]*s[1, 2]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 4]) - 
     ((-2 + Ds)*ee[1, 3]*ke[1, 4]*ke[2, 5]*ke[4, 2]*s[1, 2]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 4]) + ((-2 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 5]*
       ke[4, 2]*s[1, 2]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 4]) + 
     ((-2 + Ds)*ee[1, 4]*ke[2, 3]*ke[3, 5]*ke[4, 2]*s[1, 2]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 4]) + ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[4, 1]*
       ke[4, 2]*s[1, 2]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) + 
     ((-2 + Ds)*ee[3, 5]*ke[2, 4]*ke[4, 1]*ke[4, 2]*s[1, 2]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 4]) + ((-2 + Ds)*ee[3, 4]*ke[2, 5]*ke[4, 1]*
       ke[4, 2]*s[1, 2]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 4]) + 
     ((-2 + Ds)*ee[2, 5]*ke[1, 4]*ke[3, 1]*ke[4, 3]*s[1, 2]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 4]) + ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[3, 2]*
       ke[4, 3]*s[1, 2]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[3, 2]*ke[4, 3]*s[1, 2]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) + ((-2 + Ds)*ee[1, 2]*ke[1, 4]*ke[3, 5]*
       ke[4, 3]*s[1, 2]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 4]) - 
     ((238 + Ds)*ee[4, 5]*ke[3, 2]*ke[4, 1]*ke[4, 3]*s[1, 2]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) - ((-2 + Ds)*ee[2, 5]*ke[3, 4]*ke[4, 1]*
       ke[4, 3]*s[1, 2]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 4]) - 
     ((-2 + Ds)*ee[2, 4]*ke[3, 5]*ke[4, 1]*ke[4, 3]*s[1, 2]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 4]) + ((-2 + Ds)*ee[1, 4]*ke[3, 5]*ke[4, 2]*
       ke[4, 3]*s[1, 2]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 4]) - 
     ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*s[1, 2]^2*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[1, 4]) + ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[1, 4]*
       s[1, 2]^2*gamma[1, 4])/(360*Sqrt[2]*eps*s[1, 4]) + 
     ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*s[1, 2]^2*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[1, 4]) + ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*
       s[1, 2]^2*gamma[1, 4])/(120*Sqrt[2]*eps*s[1, 4]) - 
     ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[1, 5]*s[1, 2]^2*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[1, 4]) - ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[2, 3]*
       s[1, 2]^2*gamma[1, 4])/(360*Sqrt[2]*eps*s[1, 4]) + 
     ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[3, 2]*s[1, 2]^2*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[1, 4]) - ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*
       s[1, 2]^2*gamma[1, 4])/(360*Sqrt[2]*eps*s[1, 4]) - 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*s[1, 2]^2*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[1, 4]) - ((-2 + Ds)*ee[2, 4]*ee[3, 5]*ke[4, 1]*
       s[1, 2]^2*gamma[1, 4])/(120*Sqrt[2]*eps*s[1, 4]) - 
     ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[4, 1]*s[1, 2]^2*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[1, 4]) + ((-2 + Ds)*ee[1, 4]*ee[3, 5]*ke[4, 2]*
       s[1, 2]^2*gamma[1, 4])/(120*Sqrt[2]*eps*s[1, 4]) + 
     ((-2 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[2, 5]*s[1, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 4]) + ((-2 + Ds)*ee[1, 4]*ke[1, 3]*ke[2, 5]*
       ke[3, 2]*s[1, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 4]) - 
     ((-2 + Ds)*ee[1, 4]*ke[2, 3]*ke[2, 5]*ke[3, 2]*s[1, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 4]) - ((-2 + Ds)*ee[1, 4]*ke[2, 3]*ke[3, 2]*
       ke[3, 5]*s[1, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 4]) + 
     ((-2 + Ds)*ee[1, 4]*ke[1, 3]*ke[2, 5]*ke[4, 2]*s[1, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 4]) + ((-2 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 5]*
       ke[4, 3]*s[1, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 4]) + 
     ((-2 + Ds)*ee[1, 4]*ke[2, 5]*ke[3, 2]*ke[4, 3]*s[1, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 4]) + ((-2 + Ds)*ee[1, 4]*ke[2, 5]*ke[4, 2]*
       ke[4, 3]*s[1, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 4]) - 
     ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*s[1, 2]*s[1, 3]*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[1, 4]) - ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[2, 3]*
       s[1, 2]*s[1, 3]*gamma[1, 4])/(360*Sqrt[2]*eps*s[1, 4]) + 
     ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[2, 5]*s[1, 2]*s[1, 3]*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[1, 4]) + ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[3, 2]*
       s[1, 2]*s[1, 3]*gamma[1, 4])/(360*Sqrt[2]*eps*s[1, 4]) - 
     ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*s[1, 2]*s[1, 3]*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[1, 4]) + ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*
       s[1, 4]*gamma[1, 4])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*s[1, 4]*gamma[1, 4])/
      (120*Sqrt[2]*eps) + ((-2 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*s[1, 4]*
       gamma[1, 4])/(120*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*s[1, 4]*gamma[1, 4])/
      (360*Sqrt[2]*eps) + ((-122 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*s[1, 4]*
       gamma[1, 4])/(180*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*s[1, 4]*gamma[1, 4])/
      (120*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*s[1, 4]*
       gamma[1, 4])/(120*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[3, 2]*s[1, 4]*gamma[1, 4])/
      (360*Sqrt[2]*eps) - ((-2 + Ds)*ke[1, 5]*ke[2, 1]*ke[2, 3]*ke[2, 4]*
       ke[3, 2]*gamma[1, 4])/(30*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ke[2, 1]*ke[2, 3]*ke[2, 4]*ke[2, 5]*ke[3, 2]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ke[1, 5]*ke[2, 3]*ke[2, 4]*
       ke[3, 1]*ke[3, 2]*gamma[1, 4])/(30*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ke[2, 3]*ke[2, 4]*ke[2, 5]*ke[3, 1]*ke[3, 2]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ke[1, 5]*ke[2, 1]*ke[2, 3]*
       ke[3, 2]*ke[3, 4]*gamma[1, 4])/(30*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ke[2, 1]*ke[2, 3]*ke[2, 5]*ke[3, 2]*ke[3, 4]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ke[1, 5]*ke[2, 3]*ke[3, 1]*
       ke[3, 2]*ke[3, 4]*gamma[1, 4])/(30*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ke[2, 3]*ke[2, 5]*ke[3, 1]*ke[3, 2]*ke[3, 4]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ke[2, 1]*ke[2, 3]*ke[2, 4]*
       ke[3, 2]*ke[3, 5]*gamma[1, 4])/(30*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ke[2, 3]*ke[2, 4]*ke[3, 1]*ke[3, 2]*ke[3, 5]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ke[2, 1]*ke[2, 3]*ke[3, 2]*
       ke[3, 4]*ke[3, 5]*gamma[1, 4])/(30*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ke[2, 3]*ke[3, 1]*ke[3, 2]*ke[3, 4]*ke[3, 5]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ke[2, 3]*ke[2, 4]*ke[2, 5]*
       ke[3, 2]*ke[4, 1]*gamma[1, 4])/(30*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ke[2, 3]*ke[2, 5]*ke[3, 2]*ke[3, 4]*ke[4, 1]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ke[2, 3]*ke[2, 4]*ke[3, 2]*
       ke[3, 5]*ke[4, 1]*gamma[1, 4])/(30*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ke[2, 3]*ke[3, 2]*ke[3, 4]*ke[3, 5]*ke[4, 1]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ke[1, 5]*ke[2, 3]*ke[2, 4]*
       ke[3, 1]*ke[4, 2]*gamma[1, 4])/(30*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ke[2, 1]*ke[2, 3]*ke[2, 4]*ke[3, 5]*ke[4, 2]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ke[2, 3]*ke[2, 4]*ke[3, 1]*
       ke[3, 5]*ke[4, 2]*gamma[1, 4])/(30*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ke[2, 3]*ke[2, 4]*ke[3, 5]*ke[4, 1]*ke[4, 2]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ke[1, 5]*ke[2, 1]*ke[3, 2]*
       ke[3, 4]*ke[4, 3]*gamma[1, 4])/(30*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ke[2, 1]*ke[2, 5]*ke[3, 2]*ke[3, 4]*ke[4, 3]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ke[2, 5]*ke[3, 1]*ke[3, 2]*
       ke[3, 4]*ke[4, 3]*gamma[1, 4])/(30*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ke[2, 5]*ke[3, 2]*ke[3, 4]*ke[4, 1]*ke[4, 3]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ke[1, 5]*ke[2, 4]*ke[3, 1]*
       ke[4, 2]*ke[4, 3]*gamma[1, 4])/(30*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ke[1, 5]*ke[2, 1]*ke[3, 4]*ke[4, 2]*ke[4, 3]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ke[2, 1]*ke[2, 5]*ke[3, 4]*
       ke[4, 2]*ke[4, 3]*gamma[1, 4])/(30*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ke[2, 5]*ke[3, 1]*ke[3, 4]*ke[4, 2]*ke[4, 3]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ke[2, 1]*ke[2, 4]*ke[3, 5]*
       ke[4, 2]*ke[4, 3]*gamma[1, 4])/(30*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ke[2, 4]*ke[3, 1]*ke[3, 5]*ke[4, 2]*ke[4, 3]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ke[2, 5]*ke[3, 4]*ke[4, 1]*
       ke[4, 2]*ke[4, 3]*gamma[1, 4])/(30*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ke[2, 4]*ke[3, 5]*ke[4, 1]*ke[4, 2]*ke[4, 3]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[1, 5]*ke[2, 3]*ke[2, 4]*
       ke[4, 2]*s[1, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ke[3, 2]*ke[3, 4]*ke[4, 3]*s[1, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[1, 5]*ke[2, 4]*ke[4, 2]*
       ke[4, 3]*s[1, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ke[3, 4]*ke[4, 2]*ke[4, 3]*s[1, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[1, 5]*ke[2, 3]*ke[2, 4]*
       ke[3, 2]*s[1, 4]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[1, 5]*ke[2, 3]*ke[3, 2]*ke[3, 4]*s[1, 4]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[1, 5]*ke[3, 2]*ke[3, 4]*
       ke[4, 3]*s[1, 4]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ke[3, 4]*ke[4, 2]*ke[4, 3]*s[1, 4]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 5]) - ((-122 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*
       s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*s[2, 3]*gamma[1, 4])/
      (360*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*s[2, 3]*
       gamma[1, 4])/(360*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*s[2, 3]*gamma[1, 4])/
      (120*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[1, 4]*s[2, 3]*
       gamma[1, 4])/(120*Sqrt[2]*eps) + 
     ((-122 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps) - ((-122 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*s[2, 3]*
       gamma[1, 4])/(180*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[1, 5]*s[2, 3]*gamma[1, 4])/
      (120*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[1, 5]*s[2, 3]*
       gamma[1, 4])/(360*Sqrt[2]*eps) + 
     ((-50 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*s[2, 3]*gamma[1, 4])/
      (72*Sqrt[2]*eps) + ((-50 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*s[2, 3]*
       gamma[1, 4])/(72*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*s[2, 3]*gamma[1, 4])/
      (360*Sqrt[2]*eps) + ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*s[2, 3]*
       gamma[1, 4])/(360*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*s[2, 3]*gamma[1, 4])/
      (360*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*s[2, 3]*
       gamma[1, 4])/(360*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*s[2, 3]*gamma[1, 4])/
      (120*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[2, 5]*s[2, 3]*
       gamma[1, 4])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*s[2, 3]*gamma[1, 4])/
      (120*Sqrt[2]*eps) + ((-122 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*s[2, 3]*
       gamma[1, 4])/(180*Sqrt[2]*eps) - 
     ((-122 + Ds)*ee[1, 2]*ee[3, 5]*ke[3, 4]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*s[2, 3]*
       gamma[1, 4])/(120*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*s[2, 3]*gamma[1, 4])/
      (360*Sqrt[2]*eps) + ((-122 + Ds)*ee[1, 2]*ee[3, 4]*ke[3, 5]*s[2, 3]*
       gamma[1, 4])/(180*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 3]*ee[4, 5]*ke[4, 1]*s[2, 3]*gamma[1, 4])/
      (120*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*s[2, 3]*
       gamma[1, 4])/(120*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*s[2, 3]*gamma[1, 4])/
      (360*Sqrt[2]*eps) + ((-122 + Ds)*ee[1, 2]*ee[4, 5]*ke[4, 3]*s[2, 3]*
       gamma[1, 4])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*ke[1, 4]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) + ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       ke[1, 5]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) + 
     ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[1, 4]*ke[2, 1]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) - ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 4]*
       ke[2, 3]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 5]*ke[2, 3]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) + ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 1]*
       ke[2, 3]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) + 
     ((58 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[2, 5]*s[2, 3]*gamma[1, 4])/
      (45*Sqrt[2]*eps*s[1, 4]) - ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*
       ke[2, 5]*s[2, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 4]) - 
     ((238 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*ke[2, 5]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) - ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 1]*
       ke[2, 5]*s[2, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 4]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*ke[2, 5]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) - ((238 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*
       ke[2, 5]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*ke[3, 1]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) + ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[1, 4]*
       ke[3, 1]*s[2, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 4]) - 
     ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 5]*ke[3, 1]*s[2, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 4]) - ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[2, 1]*
       ke[3, 2]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) - 
     ((-2 + Ds)*ee[1, 5]*ke[1, 4]*ke[2, 3]*ke[3, 2]*s[2, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 4]) + ((-2 + Ds)*ee[1, 4]*ke[1, 5]*ke[2, 3]*
       ke[3, 2]*s[2, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 4]) + 
     ((-2 + Ds)*ee[1, 4]*ke[1, 3]*ke[2, 5]*ke[3, 2]*s[2, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 4]) - ((-2 + Ds)*ee[1, 3]*ke[1, 4]*ke[2, 5]*
       ke[3, 2]*s[2, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 4]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[3, 5]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) - ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*
       ke[3, 5]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) - 
     ((-122 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 1]*ke[3, 5]*s[2, 3]*gamma[1, 4])/
      (90*Sqrt[2]*eps*s[1, 4]) + ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*
       ke[3, 5]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) - 
     ((238 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*ke[3, 5]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) - ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[3, 1]*
       ke[3, 5]*s[2, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 4]) + 
     ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*ke[4, 1]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) + ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 3]*
       ke[4, 1]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) - 
     ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 4]*ke[4, 1]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) - ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*
       ke[4, 1]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) + 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 5]*ke[4, 1]*s[2, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 4]) + ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 5]*
       ke[4, 1]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*ke[4, 1]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) + ((-2 + Ds)*ee[2, 3]*ke[2, 4]*ke[2, 5]*
       ke[4, 1]*s[2, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 4]) + 
     ((-2 + Ds)*ee[4, 5]*ke[2, 3]*ke[3, 2]*ke[4, 1]*s[2, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 4]) + ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 2]*
       ke[4, 1]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) + 
     ((-2 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 2]*ke[4, 1]*s[2, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 4]) - ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[3, 4]*
       ke[4, 1]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) - 
     ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[3, 4]*ke[4, 1]*s[2, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 4]) + ((-2 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 4]*
       ke[4, 1]*s[2, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 4]) + 
     ((238 + Ds)*ee[3, 4]*ke[1, 2]*ke[3, 5]*ke[4, 1]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) + ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 5]*
       ke[4, 1]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) + 
     ((-122 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 5]*ke[4, 1]*s[2, 3]*gamma[1, 4])/
      (90*Sqrt[2]*eps*s[1, 4]) + ((-2 + Ds)*ee[2, 3]*ke[3, 4]*ke[3, 5]*
       ke[4, 1]*s[2, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 4]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*ke[4, 2]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) + ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*
       ke[4, 2]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[2, 3]*ke[4, 2]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) + ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[2, 3]*
       ke[4, 2]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) + 
     ((-2 + Ds)*ee[1, 4]*ke[1, 3]*ke[2, 5]*ke[4, 2]*s[2, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 4]) - ((-2 + Ds)*ee[1, 3]*ke[1, 4]*ke[2, 5]*
       ke[4, 2]*s[2, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 4]) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*ke[4, 2]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) + ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 5]*
       ke[4, 2]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) - 
     ((238 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 5]*ke[4, 2]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) + ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[4, 1]*
       ke[4, 2]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) + 
     ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[4, 1]*ke[4, 2]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) + ((-2 + Ds)*ee[3, 4]*ke[2, 5]*ke[4, 1]*
       ke[4, 2]*s[2, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 4]) - 
     ((238 + Ds)*ee[3, 5]*ke[3, 4]*ke[4, 1]*ke[4, 2]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) + ((238 + Ds)*ee[3, 4]*ke[3, 5]*ke[4, 1]*
       ke[4, 2]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 4]*ke[4, 3]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) + ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 5]*
       ke[4, 3]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) + 
     ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 1]*ke[4, 3]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) + ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 5]*
       ke[4, 3]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) - 
     ((238 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 5]*ke[4, 3]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) + ((-2 + Ds)*ee[2, 5]*ke[1, 4]*ke[3, 1]*
       ke[4, 3]*s[2, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 4]) + 
     ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[4, 1]*ke[4, 3]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) - ((238 + Ds)*ee[2, 5]*ke[2, 4]*ke[4, 1]*
       ke[4, 3]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 5]*ke[4, 1]*ke[4, 3]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) - ((-2 + Ds)*ee[2, 5]*ke[3, 4]*ke[4, 1]*
       ke[4, 3]*s[2, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 4]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[4, 2]*ke[4, 3]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) + ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[4, 2]*
       ke[4, 3]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) + 
     ((238 + Ds)*ee[4, 5]*ke[4, 1]*ke[4, 2]*ke[4, 3]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) - ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*
       s[1, 2]*s[2, 3]*gamma[1, 4])/(360*Sqrt[2]*eps*s[1, 4]) - 
     ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*s[1, 2]*s[2, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 4]) + ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[1, 4]*
       s[1, 2]*s[2, 3]*gamma[1, 4])/(360*Sqrt[2]*eps*s[1, 4]) + 
     ((-50 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*s[1, 2]*s[2, 3]*gamma[1, 4])/
      (72*Sqrt[2]*eps*s[1, 4]) + ((238 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*
       s[1, 2]*s[2, 3]*gamma[1, 4])/(360*Sqrt[2]*eps*s[1, 4]) - 
     ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[1, 5]*s[1, 2]*s[2, 3]*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[1, 4]) - ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[2, 3]*
       s[1, 2]*s[2, 3]*gamma[1, 4])/(360*Sqrt[2]*eps*s[1, 4]) + 
     ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[2, 5]*s[1, 2]*s[2, 3]*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[1, 4]) + ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[3, 2]*
       s[1, 2]*s[2, 3]*gamma[1, 4])/(360*Sqrt[2]*eps*s[1, 4]) + 
     ((-122 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*s[1, 2]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) - ((-50 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*
       s[1, 2]*s[2, 3]*gamma[1, 4])/(72*Sqrt[2]*eps*s[1, 4]) - 
     ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[4, 1]*s[1, 2]*s[2, 3]*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[1, 4]) - ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[4, 1]*
       s[1, 2]*s[2, 3]*gamma[1, 4])/(360*Sqrt[2]*eps*s[1, 4]) - 
     ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*s[1, 2]*s[2, 3]*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[1, 4]) - ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*
       s[1, 3]*s[2, 3]*gamma[1, 4])/(360*Sqrt[2]*eps*s[1, 4]) - 
     ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*s[1, 3]*s[2, 3]*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[1, 4]) + ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[2, 5]*
       s[1, 3]*s[2, 3]*gamma[1, 4])/(120*Sqrt[2]*eps*s[1, 4]) + 
     ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*s[1, 3]*s[2, 3]*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[1, 4]) - ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[4, 2]*
       s[1, 3]*s[2, 3]*gamma[1, 4])/(360*Sqrt[2]*eps*s[1, 4]) - 
     ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*s[1, 3]*s[2, 3]*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[1, 4]) + ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*
       ke[2, 3]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*ke[2, 4]*s[2, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 3]*
       ke[2, 4]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*ke[2, 4]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 3]*
       ke[2, 4]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 3]*ke[2, 5]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 4]*
       ke[2, 5]*s[2, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 3]*ke[3, 1]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((-122 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 4]*
       ke[3, 1]*s[2, 3]*gamma[1, 4])/(90*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*ke[3, 1]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*
       ke[3, 1]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[2, 3]*ke[2, 4]*ke[2, 5]*ke[3, 1]*s[2, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[2, 1]*
       ke[3, 2]*s[2, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[1, 5]*ke[1, 4]*ke[2, 3]*ke[3, 2]*s[2, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[1, 4]*ke[1, 5]*ke[2, 3]*
       ke[3, 2]*s[2, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[4, 5]*ke[2, 1]*ke[2, 3]*ke[3, 2]*s[2, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[2, 4]*
       ke[3, 2]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[2, 4]*ke[3, 2]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[2, 4]*
       ke[3, 2]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[3, 4]*ke[2, 1]*ke[2, 5]*ke[3, 2]*s[2, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[4, 5]*ke[2, 3]*ke[3, 1]*
       ke[3, 2]*s[2, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 1]*ke[3, 2]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 1]*
       ke[3, 2]*s[2, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*ke[3, 4]*s[2, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 5]*
       ke[3, 4]*s[2, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[3, 1]*ke[3, 4]*s[2, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 1]*
       ke[3, 4]*s[2, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 3]*ke[3, 5]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((-122 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 4]*
       ke[3, 5]*s[2, 3]*gamma[1, 4])/(90*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 1]*ke[3, 5]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((-122 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 1]*
       ke[3, 5]*s[2, 3]*gamma[1, 4])/(90*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[2, 3]*ke[2, 1]*ke[3, 4]*ke[3, 5]*s[2, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[2, 3]*ke[3, 1]*ke[3, 4]*
       ke[3, 5]*s[2, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*ke[4, 1]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*
       ke[4, 1]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[2, 3]*ke[2, 4]*ke[2, 5]*ke[4, 1]*s[2, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[4, 5]*ke[2, 3]*ke[3, 2]*
       ke[4, 1]*s[2, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 2]*ke[4, 1]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 2]*
       ke[4, 1]*s[2, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 4]*ke[4, 1]*s[2, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 5]*
       ke[4, 1]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((-122 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 5]*ke[4, 1]*s[2, 3]*gamma[1, 4])/
      (90*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[2, 3]*ke[3, 4]*ke[3, 5]*
       ke[4, 1]*s[2, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[2, 1]*ke[4, 2]*s[2, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[2, 3]*
       ke[4, 2]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[2, 3]*ke[4, 2]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[2, 3]*
       ke[4, 2]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[3, 4]*ke[2, 1]*ke[2, 5]*ke[4, 2]*s[2, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*
       ke[4, 2]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[3, 1]*ke[4, 2]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 1]*
       ke[4, 2]*s[2, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[3, 4]*ke[4, 2]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 4]*
       ke[4, 2]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[3, 4]*ke[4, 2]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[3, 5]*ke[3, 1]*ke[3, 4]*
       ke[4, 2]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[3, 4]*ke[2, 1]*ke[3, 5]*ke[4, 2]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[3, 4]*ke[3, 1]*ke[3, 5]*
       ke[4, 2]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[4, 1]*ke[4, 2]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[3, 4]*ke[2, 5]*ke[4, 1]*
       ke[4, 2]*s[2, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[3, 5]*ke[3, 4]*ke[4, 1]*ke[4, 2]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[3, 4]*ke[3, 5]*ke[4, 1]*
       ke[4, 2]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*ke[4, 3]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 4]*
       ke[4, 3]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 4]*ke[4, 3]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 4]*
       ke[4, 3]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 5]*ke[4, 3]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 4]*ke[3, 1]*
       ke[4, 3]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 5]*ke[3, 1]*ke[4, 3]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[1, 5]*ke[1, 2]*ke[3, 4]*
       ke[4, 3]*s[2, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ke[1, 5]*ke[3, 4]*ke[4, 3]*s[2, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[2, 5]*ke[2, 1]*ke[3, 4]*
       ke[4, 3]*s[2, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ke[3, 1]*ke[3, 4]*ke[4, 3]*s[2, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 4]*ke[4, 1]*
       ke[4, 3]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 5]*ke[4, 1]*ke[4, 3]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[2, 5]*ke[3, 4]*ke[4, 1]*
       ke[4, 3]*s[2, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[4, 2]*ke[4, 3]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[4, 2]*
       ke[4, 3]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[4, 2]*ke[4, 3]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[4, 5]*ke[3, 1]*ke[4, 2]*
       ke[4, 3]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[4, 1]*ke[4, 2]*ke[4, 3]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*
       s[1, 3]*s[2, 3]*gamma[1, 4])/(360*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*s[1, 3]*s[2, 3]*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[1, 5]) + ((-122 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*
       s[1, 3]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*s[1, 3]*s[2, 3]*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*
       s[1, 4]*s[2, 3]*gamma[1, 4])/(360*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*s[1, 4]*s[2, 3]*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*
       s[1, 4]*s[2, 3]*gamma[1, 4])/(120*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*s[1, 4]*s[2, 3]*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*
       s[1, 4]*s[2, 3]*gamma[1, 4])/(120*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*s[1, 4]*s[2, 3]*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*
       s[2, 3]^2*gamma[1, 4])/(360*Sqrt[2]*eps*s[1, 4]) - 
     ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*s[2, 3]^2*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[1, 4]) + ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[1, 4]*
       s[2, 3]^2*gamma[1, 4])/(120*Sqrt[2]*eps*s[1, 4]) + 
     ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*s[2, 3]^2*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[1, 4]) + ((238 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*
       s[2, 3]^2*gamma[1, 4])/(360*Sqrt[2]*eps*s[1, 4]) - 
     ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[1, 5]*s[2, 3]^2*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[1, 4]) - ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*
       s[2, 3]^2*gamma[1, 4])/(120*Sqrt[2]*eps*s[1, 4]) - 
     ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[4, 1]*s[2, 3]^2*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[1, 4]) - ((-2 + Ds)*ee[2, 3]*ee[4, 5]*ke[4, 1]*
       s[2, 3]^2*gamma[1, 4])/(120*Sqrt[2]*eps*s[1, 4]) + 
     ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*s[2, 3]^2*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[1, 3]*
       s[2, 3]^2*gamma[1, 4])/(360*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[1, 4]*s[2, 3]^2*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[1, 5]*
       s[2, 3]^2*gamma[1, 4])/(120*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[1, 5]*s[2, 3]^2*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*
       s[2, 3]^2*gamma[1, 4])/(120*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*s[2, 3]^2*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*
       s[2, 3]^2*gamma[1, 4])/(360*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*s[2, 3]^2*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*
       s[2, 3]^2*gamma[1, 4])/(120*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[3, 1]*s[2, 3]^2*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[2, 3]*ee[4, 5]*ke[3, 1]*
       s[2, 3]^2*gamma[1, 4])/(120*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*s[2, 3]^2*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[4, 1]*
       s[2, 3]^2*gamma[1, 4])/(360*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[2, 3]*ee[4, 5]*ke[4, 1]*s[2, 3]^2*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*
       s[2, 4]*gamma[1, 4])/(120*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*s[2, 4]*gamma[1, 4])/
      (120*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[1, 3]*s[2, 4]*
       gamma[1, 4])/(120*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*s[2, 4]*gamma[1, 4])/
      (120*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*s[2, 4]*
       gamma[1, 4])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*s[2, 4]*gamma[1, 4])/
      (120*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*s[2, 4]*
       gamma[1, 4])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[1, 5]*s[2, 4]*gamma[1, 4])/
      (120*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*s[2, 4]*
       gamma[1, 4])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*s[2, 4]*gamma[1, 4])/
      (60*Sqrt[2]*eps) + ((-2 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*s[2, 4]*
       gamma[1, 4])/(60*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*s[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*s[2, 4]*
       gamma[1, 4])/(360*Sqrt[2]*eps) + 
     ((-122 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*s[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*s[2, 4]*
       gamma[1, 4])/(120*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*s[2, 4]*gamma[1, 4])/
      (120*Sqrt[2]*eps) + ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[3, 1]*s[2, 4]*
       gamma[1, 4])/(360*Sqrt[2]*eps) + 
     ((-122 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*s[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[3, 2]*s[2, 4]*
       gamma[1, 4])/(360*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*s[2, 4]*gamma[1, 4])/
      (360*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*s[2, 4]*
       gamma[1, 4])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*s[2, 4]*gamma[1, 4])/
      (120*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*s[2, 4]*
       gamma[1, 4])/(120*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*ke[2, 1]*s[2, 4]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 4]) - ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 4]*
       ke[2, 3]*s[2, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 5]*ke[2, 3]*s[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) + ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 1]*
       ke[2, 3]*s[2, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) + 
     ((-2 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[2, 5]*s[2, 4]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 4]) - ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*
       ke[2, 5]*s[2, 4]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 4]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*ke[2, 5]*s[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) - ((238 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*
       ke[2, 5]*s[2, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) + 
     ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[1, 4]*ke[3, 1]*s[2, 4]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 4]) + ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 3]*
       ke[3, 1]*s[2, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) - 
     ((238 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 5]*ke[3, 1]*s[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) + ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*
       ke[3, 2]*s[2, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*ke[3, 2]*s[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) - ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[2, 1]*
       ke[3, 2]*s[2, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) + 
     ((-122 + Ds)*ee[1, 4]*ke[1, 3]*ke[2, 5]*ke[3, 2]*s[2, 4]*gamma[1, 4])/
      (90*Sqrt[2]*eps*s[1, 4]) - ((-122 + Ds)*ee[1, 3]*ke[1, 4]*ke[2, 5]*
       ke[3, 2]*s[2, 4]*gamma[1, 4])/(90*Sqrt[2]*eps*s[1, 4]) - 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*ke[3, 2]*s[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) - ((-2 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       ke[3, 5]*s[2, 4]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 4]) + 
     ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*ke[3, 5]*s[2, 4]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 4]) + ((238 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 1]*
       ke[3, 5]*s[2, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) - 
     ((-122 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*ke[3, 5]*s[2, 4]*gamma[1, 4])/
      (90*Sqrt[2]*eps*s[1, 4]) + ((-122 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*
       ke[3, 5]*s[2, 4]*gamma[1, 4])/(90*Sqrt[2]*eps*s[1, 4]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 2]*ke[3, 5]*s[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) + ((238 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 2]*
       ke[3, 5]*s[2, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) + 
     ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 3]*ke[4, 1]*s[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) + ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 4]*
       ke[4, 1]*s[2, 4]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 4]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*ke[4, 1]*s[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) + ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 5]*
       ke[4, 1]*s[2, 4]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 4]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*ke[4, 1]*s[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) - ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[3, 2]*
       ke[4, 1]*s[2, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) + 
     ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 2]*ke[4, 1]*s[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) + ((-122 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 2]*
       ke[4, 1]*s[2, 4]*gamma[1, 4])/(90*Sqrt[2]*eps*s[1, 4]) - 
     ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[3, 4]*ke[4, 1]*s[2, 4]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 4]) - ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[3, 4]*
       ke[4, 1]*s[2, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) + 
     ((238 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 4]*ke[4, 1]*s[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) + ((238 + Ds)*ee[3, 5]*ke[3, 2]*ke[3, 4]*
       ke[4, 1]*s[2, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) - 
     ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[3, 5]*ke[4, 1]*s[2, 4]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 4]) - ((-122 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 5]*
       ke[4, 1]*s[2, 4]*gamma[1, 4])/(90*Sqrt[2]*eps*s[1, 4]) - 
     ((238 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 5]*ke[4, 1]*s[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) - ((238 + Ds)*ee[3, 4]*ke[3, 2]*ke[3, 5]*
       ke[4, 1]*s[2, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) - 
     ((-2 + Ds)*ee[3, 5]*ke[1, 4]*ke[2, 1]*ke[4, 2]*s[2, 4]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 4]) - ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[2, 3]*
       ke[4, 2]*s[2, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[2, 3]*ke[4, 2]*s[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) + ((-2 + Ds)*ee[1, 4]*ke[1, 3]*ke[2, 5]*
       ke[4, 2]*s[2, 4]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 4]) - 
     ((-2 + Ds)*ee[1, 3]*ke[1, 4]*ke[2, 5]*ke[4, 2]*s[2, 4]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 4]) + ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[4, 1]*
       ke[4, 2]*s[2, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) + 
     ((-2 + Ds)*ee[3, 5]*ke[2, 4]*ke[4, 1]*ke[4, 2]*s[2, 4]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 4]) + ((-2 + Ds)*ee[3, 4]*ke[2, 5]*ke[4, 1]*
       ke[4, 2]*s[2, 4]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 4]) + 
     ((-2 + Ds)*ee[2, 5]*ke[1, 4]*ke[3, 1]*ke[4, 3]*s[2, 4]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 4]) + ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[3, 2]*
       ke[4, 3]*s[2, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[3, 2]*ke[4, 3]*s[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) - ((-2 + Ds)*ee[1, 4]*ke[1, 2]*ke[3, 5]*
       ke[4, 3]*s[2, 4]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 4]) + 
     ((-2 + Ds)*ee[1, 2]*ke[1, 4]*ke[3, 5]*ke[4, 3]*s[2, 4]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 4]) - ((238 + Ds)*ee[4, 5]*ke[3, 2]*ke[4, 1]*
       ke[4, 3]*s[2, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) - 
     ((-2 + Ds)*ee[2, 5]*ke[3, 4]*ke[4, 1]*ke[4, 3]*s[2, 4]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 4]) - ((-2 + Ds)*ee[2, 4]*ke[3, 5]*ke[4, 1]*
       ke[4, 3]*s[2, 4]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 4]) - 
     ((-2 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*s[1, 2]*s[2, 4]*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[1, 4]) - ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*
       s[1, 2]*s[2, 4]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 4]) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[1, 4]*s[1, 2]*s[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 4]) + ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*
       s[1, 2]*s[2, 4]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 4]) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*s[1, 2]*s[2, 4]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 4]) - ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[1, 5]*
       s[1, 2]*s[2, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) - 
     ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[2, 3]*s[1, 2]*s[2, 4]*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[1, 4]) + ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[3, 2]*
       s[1, 2]*s[2, 4]*gamma[1, 4])/(360*Sqrt[2]*eps*s[1, 4]) - 
     ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*s[1, 2]*s[2, 4]*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[1, 4]) - ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*
       s[1, 2]*s[2, 4]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 4]) - 
     ((-2 + Ds)*ee[2, 4]*ee[3, 5]*ke[4, 1]*s[1, 2]*s[2, 4]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 4]) - ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[4, 1]*
       s[1, 2]*s[2, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 4]) + 
     ((-2 + Ds)*ee[1, 4]*ee[3, 5]*ke[4, 2]*s[1, 2]*s[2, 4]*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[1, 4]) - ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*
       s[1, 3]*s[2, 4]*gamma[1, 4])/(120*Sqrt[2]*eps*s[1, 4]) - 
     ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[2, 3]*s[1, 3]*s[2, 4]*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[1, 4]) + ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[2, 5]*
       s[1, 3]*s[2, 4]*gamma[1, 4])/(360*Sqrt[2]*eps*s[1, 4]) + 
     ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[3, 2]*s[1, 3]*s[2, 4]*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[1, 4]) - ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*
       s[1, 3]*s[2, 4]*gamma[1, 4])/(120*Sqrt[2]*eps*s[1, 4]) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*ke[2, 3]*s[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 3]*
       ke[2, 4]*s[2, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*ke[2, 4]*s[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 3]*
       ke[2, 4]*s[2, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 3]*ke[2, 5]*s[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((-122 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 3]*
       ke[3, 1]*s[2, 4]*gamma[1, 4])/(90*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 4]*ke[3, 1]*s[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*
       ke[3, 1]*s[2, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*ke[3, 1]*s[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((-122 + Ds)*ee[3, 4]*ke[1, 5]*ke[2, 1]*
       ke[3, 2]*s[2, 4]*gamma[1, 4])/(90*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[2, 4]*ke[3, 2]*s[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[2, 4]*
       ke[3, 2]*s[2, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[2, 4]*ke[3, 2]*s[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((-122 + Ds)*ee[3, 4]*ke[2, 1]*ke[2, 5]*
       ke[3, 2]*s[2, 4]*gamma[1, 4])/(90*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*ke[3, 2]*s[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 1]*
       ke[3, 2]*s[2, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((-122 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 1]*ke[3, 2]*s[2, 4]*gamma[1, 4])/
      (90*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*
       ke[3, 4]*s[2, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 3]*ke[3, 4]*s[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*
       ke[3, 4]*s[2, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 3]*ke[3, 4]*s[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 5]*
       ke[3, 4]*s[2, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[3, 1]*ke[3, 4]*s[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 1]*
       ke[3, 4]*s[2, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[3, 2]*ke[3, 4]*s[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 2]*
       ke[3, 4]*s[2, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[3, 2]*ke[3, 4]*s[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[3, 5]*ke[3, 1]*ke[3, 2]*
       ke[3, 4]*s[2, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) - 
     ((-122 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 3]*ke[3, 5]*s[2, 4]*gamma[1, 4])/
      (90*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 4]*
       ke[3, 5]*s[2, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) - 
     ((-122 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 1]*ke[3, 5]*s[2, 4]*gamma[1, 4])/
      (90*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 1]*
       ke[3, 5]*s[2, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[3, 4]*ke[2, 1]*ke[3, 2]*ke[3, 5]*s[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[3, 4]*ke[3, 1]*ke[3, 2]*
       ke[3, 5]*s[2, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*ke[4, 1]*s[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*
       ke[4, 1]*s[2, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 2]*ke[4, 1]*s[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((-122 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 2]*
       ke[4, 1]*s[2, 4]*gamma[1, 4])/(90*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[3, 4]*ke[4, 1]*s[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 4]*
       ke[4, 1]*s[2, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[3, 2]*ke[3, 4]*ke[4, 1]*s[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((-122 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 5]*
       ke[4, 1]*s[2, 4]*gamma[1, 4])/(90*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 5]*ke[4, 1]*s[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[3, 4]*ke[3, 2]*ke[3, 5]*
       ke[4, 1]*s[2, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[2, 1]*ke[4, 2]*s[2, 4]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[2, 3]*
       ke[4, 2]*s[2, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[2, 3]*ke[4, 2]*s[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[2, 3]*
       ke[4, 2]*s[2, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[1, 5]*ke[1, 3]*ke[2, 4]*ke[4, 2]*s[2, 4]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[1, 3]*ke[1, 5]*ke[2, 4]*
       ke[4, 2]*s[2, 4]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[3, 5]*ke[2, 1]*ke[2, 4]*ke[4, 2]*s[2, 4]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[3, 4]*ke[2, 1]*ke[2, 5]*
       ke[4, 2]*s[2, 4]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[3, 1]*ke[4, 2]*s[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 1]*
       ke[4, 2]*s[2, 4]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 1]*ke[4, 2]*s[2, 4]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[4, 1]*
       ke[4, 2]*s[2, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[3, 5]*ke[2, 4]*ke[4, 1]*ke[4, 2]*s[2, 4]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[3, 4]*ke[2, 5]*ke[4, 1]*
       ke[4, 2]*s[2, 4]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[3, 1]*ke[4, 3]*s[2, 4]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[3, 2]*
       ke[4, 3]*s[2, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[3, 2]*ke[4, 3]*s[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[3, 2]*
       ke[4, 3]*s[2, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[4, 5]*ke[3, 1]*ke[3, 2]*ke[4, 3]*s[2, 4]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[1, 5]*ke[1, 2]*ke[3, 4]*
       ke[4, 3]*s[2, 4]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ke[1, 5]*ke[3, 4]*ke[4, 3]*s[2, 4]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[2, 5]*ke[2, 1]*ke[3, 4]*
       ke[4, 3]*s[2, 4]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ke[3, 1]*ke[3, 4]*ke[4, 3]*s[2, 4]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[2, 4]*ke[2, 1]*ke[3, 5]*
       ke[4, 3]*s[2, 4]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[2, 4]*ke[3, 1]*ke[3, 5]*ke[4, 3]*s[2, 4]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[4, 5]*ke[3, 2]*ke[4, 1]*
       ke[4, 3]*s[2, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ke[3, 4]*ke[4, 1]*ke[4, 3]*s[2, 4]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[2, 4]*ke[3, 5]*ke[4, 1]*
       ke[4, 3]*s[2, 4]*gamma[1, 4])/(60*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*s[1, 3]*s[2, 4]*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*
       s[1, 3]*s[2, 4]*gamma[1, 4])/(360*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*s[1, 3]*s[2, 4]*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*
       s[1, 3]*s[2, 4]*gamma[1, 4])/(360*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*s[1, 3]*s[2, 4]*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*
       s[1, 3]*s[2, 4]*gamma[1, 4])/(120*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*s[1, 4]*s[2, 4]*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[1, 5]) + ((-122 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*
       s[1, 4]*s[2, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*s[1, 4]*s[2, 4]*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[1, 5]) + ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*
       s[1, 4]*s[2, 4]*gamma[1, 4])/(120*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*s[2, 3]*s[2, 4]*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[1, 4]) - ((-50 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*
       s[2, 3]*s[2, 4]*gamma[1, 4])/(72*Sqrt[2]*eps*s[1, 4]) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[1, 4]*s[2, 3]*s[2, 4]*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[1, 4]) + ((-50 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*
       s[2, 3]*s[2, 4]*gamma[1, 4])/(72*Sqrt[2]*eps*s[1, 4]) + 
     ((238 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*s[2, 3]*s[2, 4]*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[1, 4]) - ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[1, 5]*
       s[2, 3]*s[2, 4]*gamma[1, 4])/(360*Sqrt[2]*eps*s[1, 4]) - 
     ((-50 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*s[2, 3]*s[2, 4]*gamma[1, 4])/
      (72*Sqrt[2]*eps*s[1, 4]) - ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[4, 1]*
       s[2, 3]*s[2, 4]*gamma[1, 4])/(360*Sqrt[2]*eps*s[1, 4]) - 
     ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[4, 1]*s[2, 3]*s[2, 4]*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[1, 4]) + ((-50 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*
       s[2, 3]*s[2, 4]*gamma[1, 4])/(72*Sqrt[2]*eps*s[1, 5]) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[1, 3]*s[2, 3]*s[2, 4]*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[1, 4]*
       s[2, 3]*s[2, 4]*gamma[1, 4])/(360*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[1, 5]*s[2, 3]*s[2, 4]*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[1, 5]*
       s[2, 3]*s[2, 4]*gamma[1, 4])/(360*Sqrt[2]*eps*s[1, 5]) - 
     ((-50 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*s[2, 3]*s[2, 4]*gamma[1, 4])/
      (72*Sqrt[2]*eps*s[1, 5]) - ((-50 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*
       s[2, 3]*s[2, 4]*gamma[1, 4])/(72*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*s[2, 3]*s[2, 4]*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*
       s[2, 3]*s[2, 4]*gamma[1, 4])/(360*Sqrt[2]*eps*s[1, 5]) - 
     ((-50 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*s[2, 3]*s[2, 4]*gamma[1, 4])/
      (72*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[3, 1]*
       s[2, 3]*s[2, 4]*gamma[1, 4])/(360*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[3, 1]*s[2, 3]*s[2, 4]*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[1, 5]) - ((-50 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*
       s[2, 3]*s[2, 4]*gamma[1, 4])/(72*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[4, 1]*s[2, 3]*s[2, 4]*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[4, 1]*
       s[2, 3]*s[2, 4]*gamma[1, 4])/(360*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*s[2, 4]^2*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[1, 4]) - ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*
       s[2, 4]^2*gamma[1, 4])/(120*Sqrt[2]*eps*s[1, 4]) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[1, 4]*s[2, 4]^2*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[1, 4]) + ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*
       s[2, 4]^2*gamma[1, 4])/(120*Sqrt[2]*eps*s[1, 4]) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*s[2, 4]^2*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[1, 4]) - ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[1, 5]*
       s[2, 4]^2*gamma[1, 4])/(360*Sqrt[2]*eps*s[1, 4]) - 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*s[2, 4]^2*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[1, 4]) - ((-2 + Ds)*ee[2, 4]*ee[3, 5]*ke[4, 1]*
       s[2, 4]^2*gamma[1, 4])/(120*Sqrt[2]*eps*s[1, 4]) - 
     ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[4, 1]*s[2, 4]^2*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[1, 4]) + ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*
       s[2, 4]^2*gamma[1, 4])/(120*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[1, 3]*s[2, 4]^2*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[1, 5]) + ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[1, 4]*
       s[2, 4]^2*gamma[1, 4])/(360*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[1, 5]*s[2, 4]^2*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[1, 5]*
       s[2, 4]^2*gamma[1, 4])/(120*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*s[2, 4]^2*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*
       s[2, 4]^2*gamma[1, 4])/(120*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*s[2, 4]^2*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*
       s[2, 4]^2*gamma[1, 4])/(360*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*s[2, 4]^2*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[2, 4]*ee[3, 5]*ke[3, 1]*
       s[2, 4]^2*gamma[1, 4])/(120*Sqrt[2]*eps*s[1, 5]) - 
     ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[3, 1]*s[2, 4]^2*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[1, 5]) - ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*
       s[2, 4]^2*gamma[1, 4])/(120*Sqrt[2]*eps*s[1, 5]) - 
     ((-2 + Ds)*ee[2, 4]*ee[3, 5]*ke[4, 1]*s[2, 4]^2*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[1, 5]) - ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[4, 1]*
       s[2, 4]^2*gamma[1, 4])/(360*Sqrt[2]*eps*s[1, 5]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 5]*ke[2, 4]*ke[3, 1]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 4]*
       ke[2, 5]*ke[3, 1]*gamma[1, 4])/(30*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ke[1, 5]*ke[2, 1]*ke[2, 3]*ke[2, 4]*ke[3, 2]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ke[1, 4]*ke[2, 1]*ke[2, 3]*
       ke[2, 5]*ke[3, 2]*gamma[1, 4])/(30*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ke[1, 3]*ke[1, 5]*ke[2, 4]*ke[3, 1]*ke[3, 2]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ke[1, 5]*ke[2, 3]*ke[2, 4]*
       ke[3, 1]*ke[3, 2]*gamma[1, 4])/(30*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[2, 5]*ke[3, 1]*ke[3, 2]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ke[1, 4]*ke[2, 3]*ke[2, 5]*
       ke[3, 1]*ke[3, 2]*gamma[1, 4])/(30*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 5]*ke[2, 1]*ke[3, 4]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ke[1, 2]*ke[1, 5]*ke[2, 1]*
       ke[2, 3]*ke[3, 4]*gamma[1, 4])/(30*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[2, 1]*ke[2, 5]*ke[3, 4]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ke[1, 2]*ke[2, 1]*ke[2, 3]*
       ke[2, 5]*ke[3, 4]*gamma[1, 4])/(30*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[2, 5]*ke[3, 1]*ke[3, 4]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ke[1, 5]*ke[2, 1]*ke[2, 3]*
       ke[3, 2]*ke[3, 4]*gamma[1, 4])/(30*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ke[1, 5]*ke[2, 3]*ke[3, 1]*ke[3, 2]*ke[3, 4]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ke[1, 3]*ke[2, 5]*ke[3, 1]*
       ke[3, 2]*ke[3, 4]*gamma[1, 4])/(30*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 4]*ke[2, 1]*ke[3, 5]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[2, 1]*
       ke[2, 3]*ke[3, 5]*gamma[1, 4])/(30*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[2, 1]*ke[2, 4]*ke[3, 5]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ke[1, 2]*ke[2, 1]*ke[2, 3]*
       ke[2, 4]*ke[3, 5]*gamma[1, 4])/(30*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[2, 4]*ke[3, 1]*ke[3, 5]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ke[1, 4]*ke[2, 1]*ke[2, 3]*
       ke[3, 2]*ke[3, 5]*gamma[1, 4])/(30*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ke[1, 4]*ke[2, 3]*ke[3, 1]*ke[3, 2]*ke[3, 5]*gamma[1, 4])/
      (30*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ke[1, 3]*ke[2, 4]*ke[3, 1]*
       ke[3, 2]*ke[3, 5]*gamma[1, 4])/(30*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*ke[2, 1]*s[1, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[1, 5]*
       ke[2, 1]*s[1, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 4]*ke[2, 3]*s[1, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 5]*
       ke[2, 3]*s[1, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 1]*ke[2, 3]*s[1, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*
       ke[2, 3]*s[1, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 5]*ke[2, 4]*s[1, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 1]*
       ke[2, 4]*s[1, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 3]*ke[2, 4]*s[1, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*
       ke[2, 4]*s[1, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 3]*ke[2, 4]*s[1, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*
       ke[2, 5]*s[1, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[2, 5]*s[1, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*
       ke[2, 5]*s[1, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*ke[2, 5]*s[1, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 3]*
       ke[2, 5]*s[1, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[1, 4]*ke[3, 1]*s[1, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[1, 5]*
       ke[3, 1]*s[1, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 3]*ke[3, 1]*s[1, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 3]*
       ke[3, 1]*s[1, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 4]*ke[3, 1]*s[1, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 4]*
       ke[3, 1]*s[1, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*ke[3, 1]*s[1, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 5]*
       ke[3, 1]*s[1, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 5]*ke[3, 1]*s[1, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*
       ke[3, 1]*s[1, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*ke[3, 2]*s[1, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*
       ke[3, 2]*s[1, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[2, 1]*ke[3, 2]*s[1, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[3, 4]*ke[1, 5]*ke[2, 1]*
       ke[3, 2]*s[1, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[2, 4]*ke[3, 2]*s[1, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((-122 + Ds)*ee[1, 3]*ke[1, 5]*ke[2, 4]*
       ke[3, 2]*s[1, 3]*gamma[1, 4])/(90*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[2, 4]*ke[3, 2]*s[1, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[2, 5]*
       ke[3, 2]*s[1, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((-122 + Ds)*ee[1, 3]*ke[1, 4]*ke[2, 5]*ke[3, 2]*s[1, 3]*gamma[1, 4])/
      (90*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[3, 4]*ke[2, 1]*ke[2, 5]*
       ke[3, 2]*s[1, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*ke[3, 2]*s[1, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*
       ke[3, 2]*s[1, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 1]*ke[3, 2]*s[1, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 1]*
       ke[3, 2]*s[1, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 5]*ke[3, 4]*s[1, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 1]*
       ke[3, 4]*s[1, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*ke[3, 4]*s[1, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 3]*
       ke[3, 4]*s[1, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((-122 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*ke[3, 4]*s[1, 3]*gamma[1, 4])/
      (90*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 3]*
       ke[3, 4]*s[1, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 5]*ke[3, 4]*s[1, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 5]*
       ke[3, 4]*s[1, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 5]*ke[3, 4]*s[1, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 5]*
       ke[3, 4]*s[1, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[3, 1]*ke[3, 4]*s[1, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[3, 1]*
       ke[3, 4]*s[1, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 1]*ke[3, 4]*s[1, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[3, 2]*
       ke[3, 4]*s[1, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 2]*ke[3, 4]*s[1, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[3, 2]*
       ke[3, 4]*s[1, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[1, 3]*ke[2, 5]*ke[3, 2]*ke[3, 4]*s[1, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[3, 5]*ke[3, 1]*ke[3, 2]*
       ke[3, 4]*s[1, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*ke[3, 5]*s[1, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 1]*
       ke[3, 5]*s[1, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 1]*ke[3, 5]*s[1, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*
       ke[3, 5]*s[1, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((-122 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*ke[3, 5]*s[1, 3]*gamma[1, 4])/
      (90*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 3]*
       ke[3, 5]*s[1, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 4]*ke[3, 5]*s[1, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 4]*
       ke[3, 5]*s[1, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 4]*ke[3, 5]*s[1, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       ke[3, 5]*s[1, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[3, 1]*ke[3, 5]*s[1, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 1]*
       ke[3, 5]*s[1, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 1]*ke[3, 5]*s[1, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 2]*
       ke[3, 5]*s[1, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 2]*ke[3, 5]*s[1, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[3, 4]*ke[2, 1]*ke[3, 2]*
       ke[3, 5]*s[1, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 3]*ke[2, 4]*ke[3, 2]*ke[3, 5]*s[1, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[3, 4]*ke[3, 1]*ke[3, 2]*
       ke[3, 5]*s[1, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 3]*ke[4, 1]*s[1, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[3, 2]*
       ke[4, 1]*s[1, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[2, 3]*ke[4, 2]*s[1, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[4, 5]*ke[1, 3]*ke[3, 1]*
       ke[4, 2]*s[1, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[3, 1]*ke[4, 2]*s[1, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 1]*
       ke[4, 3]*s[1, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[3, 2]*ke[4, 3]*s[1, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[4, 5]*ke[3, 1]*ke[3, 2]*
       ke[4, 3]*s[1, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[1, 4]*s[1, 3]^2*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*
       s[1, 3]^2*gamma[1, 4])/(120*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*s[1, 3]^2*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[1, 5]*
       s[1, 3]^2*gamma[1, 4])/(360*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[1, 5]*s[1, 3]^2*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*
       s[1, 3]^2*gamma[1, 4])/(120*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*s[1, 3]^2*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[2, 4]*
       s[1, 3]^2*gamma[1, 4])/(120*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*s[1, 3]^2*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[2, 5]*
       s[1, 3]^2*gamma[1, 4])/(360*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[2, 5]*s[1, 3]^2*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*
       s[1, 3]^2*gamma[1, 4])/(120*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*s[1, 3]^2*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*
       s[1, 3]^2*gamma[1, 4])/(120*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[3, 4]*s[1, 3]^2*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*
       s[1, 3]^2*gamma[1, 4])/(360*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*s[1, 3]^2*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[3, 5]*
       s[1, 3]^2*gamma[1, 4])/(120*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[4, 1]*s[1, 3]^2*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 3]*ee[4, 5]*ke[4, 2]*
       s[1, 3]^2*gamma[1, 4])/(120*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[4, 3]*s[1, 3]^2*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*
       ke[2, 1]*s[1, 4]*gamma[1, 4])/(60*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 1]*ke[2, 3]*s[1, 4]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[4, 5]*ke[2, 1]*ke[2, 3]*
       ke[3, 2]*s[1, 4]*gamma[1, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[4, 5]*ke[2, 3]*ke[3, 1]*ke[3, 2]*s[1, 4]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*
       s[1, 3]*s[1, 4]*gamma[1, 4])/(120*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*s[1, 3]*s[1, 4]*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) - ((-122 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*
       s[1, 3]*s[1, 4]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[3, 2]*s[1, 3]*s[1, 4]*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*
       ke[1, 4]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[1, 5]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*
       ke[2, 1]*s[2, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[1, 4]*ke[2, 1]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[1, 5]*
       ke[2, 1]*s[2, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[1, 5]*ke[2, 1]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*
       ke[2, 4]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 5]*ke[2, 4]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 1]*
       ke[2, 4]*s[2, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 1]*ke[2, 4]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*
       ke[2, 4]*s[2, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[2, 5]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*
       ke[2, 5]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[2, 5]*s[2, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       ke[2, 5]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 1]*ke[2, 5]*s[2, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*
       ke[3, 1]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[3, 4]*ke[1, 2]*ke[1, 5]*ke[3, 1]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 3]*
       ke[3, 1]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 3]*ke[3, 1]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 4]*
       ke[3, 1]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((-122 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 4]*ke[3, 1]*s[2, 3]*gamma[1, 4])/
      (90*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*
       ke[3, 1]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 5]*ke[3, 1]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((-122 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 5]*
       ke[3, 1]*s[2, 3]*gamma[1, 4])/(90*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*ke[3, 1]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*
       ke[3, 2]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*ke[3, 2]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 5]*ke[1, 4]*ke[2, 3]*
       ke[3, 2]*s[2, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[1, 4]*ke[1, 5]*ke[2, 3]*ke[3, 2]*s[2, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[2, 4]*
       ke[3, 2]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[2, 4]*ke[3, 2]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 5]*ke[2, 3]*ke[2, 4]*
       ke[3, 2]*s[2, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[2, 5]*ke[3, 2]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 3]*ke[1, 4]*ke[2, 5]*
       ke[3, 2]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[1, 4]*ke[2, 3]*ke[2, 5]*ke[3, 2]*s[2, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*
       ke[3, 2]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*ke[3, 2]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 1]*
       ke[3, 2]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 1]*ke[3, 2]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*
       ke[3, 4]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 5]*ke[3, 4]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 5]*
       ke[3, 4]*s[2, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 1]*ke[3, 4]*s[2, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 1]*
       ke[3, 4]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*ke[3, 4]*s[2, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*
       ke[3, 4]*s[2, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 5]*ke[3, 4]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((-122 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 5]*
       ke[3, 4]*s[2, 3]*gamma[1, 4])/(90*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 5]*ke[3, 4]*s[2, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[3, 1]*
       ke[3, 4]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[3, 1]*ke[3, 4]*s[2, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[3, 1]*
       ke[3, 4]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 1]*ke[3, 4]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[3, 2]*
       ke[3, 4]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 2]*ke[3, 4]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 5]*ke[2, 3]*ke[3, 2]*
       ke[3, 4]*s[2, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[3, 1]*ke[3, 2]*ke[3, 4]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       ke[3, 5]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*ke[3, 5]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*
       ke[3, 5]*s[2, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[3, 5]*s[2, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       ke[3, 5]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 1]*ke[3, 5]*s[2, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*
       ke[3, 5]*s[2, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 4]*ke[3, 5]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((-122 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 4]*
       ke[3, 5]*s[2, 3]*gamma[1, 4])/(90*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 4]*ke[3, 5]*s[2, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[3, 4]*ke[1, 2]*ke[3, 1]*
       ke[3, 5]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[3, 1]*ke[3, 5]*s[2, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 1]*
       ke[3, 5]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 1]*ke[3, 5]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 2]*
       ke[3, 5]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 2]*ke[3, 5]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[1, 4]*ke[2, 3]*ke[3, 2]*
       ke[3, 5]*s[2, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[3, 4]*ke[3, 1]*ke[3, 2]*ke[3, 5]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*
       ke[4, 1]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[3, 2]*ke[4, 1]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[4, 5]*ke[2, 3]*ke[3, 2]*
       ke[4, 1]*s[2, 3]*gamma[1, 4])/(60*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[2, 1]*ke[4, 2]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[3, 1]*
       ke[4, 2]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 1]*ke[4, 3]*s[2, 3]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[3, 1]*
       ke[4, 3]*s[2, 3]*gamma[1, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[4, 5]*ke[3, 1]*ke[3, 2]*ke[4, 3]*s[2, 3]*gamma[1, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[1, 4]*
       s[1, 3]*s[2, 3]*gamma[1, 4])/(360*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*s[1, 3]*s[2, 3]*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) + ((-50 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*
       s[1, 3]*s[2, 3]*gamma[1, 4])/(72*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[1, 5]*s[1, 3]*s[2, 3]*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[1, 5]*
       s[1, 3]*s[2, 3]*gamma[1, 4])/(360*Sqrt[2]*eps*s[4, 5]) - 
     ((-50 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*s[1, 3]*s[2, 3]*gamma[1, 4])/
      (72*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*
       s[1, 3]*s[2, 3]*gamma[1, 4])/(360*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[2, 4]*s[1, 3]*s[2, 3]*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) + ((-50 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*
       s[1, 3]*s[2, 3]*gamma[1, 4])/(72*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[2, 5]*s[1, 3]*s[2, 3]*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[2, 5]*
       s[1, 3]*s[2, 3]*gamma[1, 4])/(360*Sqrt[2]*eps*s[4, 5]) - 
     ((-50 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*s[1, 3]*s[2, 3]*gamma[1, 4])/
      (72*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*
       s[1, 3]*s[2, 3]*gamma[1, 4])/(360*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*s[1, 3]*s[2, 3]*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) + ((-50 + Ds)*ee[1, 2]*ee[3, 5]*ke[3, 4]*
       s[1, 3]*s[2, 3]*gamma[1, 4])/(72*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*s[1, 3]*s[2, 3]*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*
       s[1, 3]*s[2, 3]*gamma[1, 4])/(360*Sqrt[2]*eps*s[4, 5]) - 
     ((-50 + Ds)*ee[1, 2]*ee[3, 4]*ke[3, 5]*s[1, 3]*s[2, 3]*gamma[1, 4])/
      (72*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[4, 1]*
       s[1, 3]*s[2, 3]*gamma[1, 4])/(360*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[4, 2]*s[1, 3]*s[2, 3]*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) - ((-50 + Ds)*ee[1, 2]*ee[4, 5]*ke[4, 3]*
       s[1, 3]*s[2, 3]*gamma[1, 4])/(72*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*s[1, 4]*s[2, 3]*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*
       s[1, 4]*s[2, 3]*gamma[1, 4])/(120*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*s[1, 4]*s[2, 3]*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*
       s[1, 4]*s[2, 3]*gamma[1, 4])/(120*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[2, 3]*ee[4, 5]*ke[3, 1]*s[1, 4]*s[2, 3]*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[3, 2]*
       s[1, 4]*s[2, 3]*gamma[1, 4])/(360*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[1, 4]*s[2, 3]^2*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*
       s[2, 3]^2*gamma[1, 4])/(360*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*s[2, 3]^2*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[1, 5]*
       s[2, 3]^2*gamma[1, 4])/(120*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[1, 5]*s[2, 3]^2*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*
       s[2, 3]^2*gamma[1, 4])/(120*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*s[2, 3]^2*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[2, 4]*
       s[2, 3]^2*gamma[1, 4])/(360*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*s[2, 3]^2*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[2, 5]*
       s[2, 3]^2*gamma[1, 4])/(120*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[2, 5]*s[2, 3]^2*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*
       s[2, 3]^2*gamma[1, 4])/(120*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*s[2, 3]^2*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*
       s[2, 3]^2*gamma[1, 4])/(360*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[3, 4]*s[2, 3]^2*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*
       s[2, 3]^2*gamma[1, 4])/(120*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*s[2, 3]^2*gamma[1, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[3, 5]*
       s[2, 3]^2*gamma[1, 4])/(120*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[2, 3]*ee[4, 5]*ke[4, 1]*s[2, 3]^2*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[4, 2]*
       s[2, 3]^2*gamma[1, 4])/(360*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[4, 3]*s[2, 3]^2*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*
       ke[2, 1]*s[2, 4]*gamma[1, 4])/(60*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 1]*ke[2, 3]*s[2, 4]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*
       ke[3, 1]*s[2, 4]*gamma[1, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[4, 5]*ke[1, 3]*ke[3, 1]*ke[3, 2]*s[2, 4]*gamma[1, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*
       s[1, 3]*s[2, 4]*gamma[1, 4])/(120*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*s[1, 3]*s[2, 4]*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*
       s[1, 3]*s[2, 4]*gamma[1, 4])/(360*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*s[1, 3]*s[2, 4]*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[3, 1]*
       s[1, 3]*s[2, 4]*gamma[1, 4])/(360*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 3]*ee[4, 5]*ke[3, 2]*s[1, 3]*s[2, 4]*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*
       s[2, 3]*s[2, 4]*gamma[1, 4])/(360*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*s[2, 3]*s[2, 4]*gamma[1, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[3, 1]*
       s[2, 3]*s[2, 4]*gamma[1, 4])/(360*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*ke[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[1, 5]*
       gamma[2, 3])/(180*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*ke[1, 5]*gamma[2, 3])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*ke[2, 1]*
       gamma[2, 3])/(60*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[1, 4]*ke[2, 1]*gamma[2, 3])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[1, 5]*ke[2, 1]*
       gamma[2, 3])/(60*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 4]*ke[2, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 5]*ke[2, 3]*
       gamma[2, 3])/(180*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 2]*ke[1, 4]*ke[1, 5]*ke[2, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 1]*ke[2, 3]*
       gamma[2, 3])/(60*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 1]*ke[2, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*ke[2, 3]*
       gamma[2, 3])/(60*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 5]*ke[2, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 1]*ke[2, 4]*
       gamma[2, 3])/(60*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*ke[2, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*ke[2, 4]*
       gamma[2, 3])/(60*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[2, 5]*gamma[2, 3])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*ke[2, 5]*
       gamma[2, 3])/(60*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*ke[2, 5]*gamma[2, 3])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[2, 5]*
       gamma[2, 3])/(60*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*ke[2, 5]*gamma[2, 3])/
      (180*Sqrt[2]*eps) - ((-122 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*ke[2, 5]*
       gamma[2, 3])/(90*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 4]*ke[2, 5]*gamma[2, 3])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 4]*ke[2, 5]*
       gamma[2, 3])/(60*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*ke[3, 1]*gamma[2, 3])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*ke[3, 1]*
       gamma[2, 3])/(180*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[1, 5]*ke[3, 1]*gamma[2, 3])/
      (60*Sqrt[2]*eps) + ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[1, 5]*ke[3, 1]*
       gamma[2, 3])/(60*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 3]*ke[3, 1]*gamma[2, 3])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 3]*ke[3, 1]*
       gamma[2, 3])/(60*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 4]*ke[3, 1]*gamma[2, 3])/
      (60*Sqrt[2]*eps) + ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 4]*ke[3, 1]*
       gamma[2, 3])/(60*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 5]*ke[3, 1]*gamma[2, 3])/
      (60*Sqrt[2]*eps) + ((-2 + Ds)*ee[4, 5]*ke[1, 3]*ke[2, 1]*ke[3, 2]*
       gamma[2, 3])/(60*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[2, 1]*ke[3, 2]*gamma[2, 3])/
      (180*Sqrt[2]*eps) + ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[2, 1]*ke[3, 2]*
       gamma[2, 3])/(60*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 5]*ke[3, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 5]*ke[3, 4]*
       gamma[2, 3])/(60*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 5]*ke[3, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 5]*ke[3, 4]*
       gamma[2, 3])/(60*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[3, 5]*gamma[2, 3])/
      (180*Sqrt[2]*eps) - ((-122 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*ke[3, 5]*
       gamma[2, 3])/(90*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[3, 5]*gamma[2, 3])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 1]*ke[3, 5]*
       gamma[2, 3])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*ke[3, 5]*gamma[2, 3])/
      (180*Sqrt[2]*eps) - ((-122 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*ke[3, 5]*
       gamma[2, 3])/(90*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 4]*ke[3, 5]*gamma[2, 3])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 4]*ke[3, 5]*
       gamma[2, 3])/(60*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[3, 1]*ke[3, 5]*gamma[2, 3])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[3, 4]*ke[3, 5]*
       gamma[2, 3])/(60*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[3, 4]*ke[3, 5]*gamma[2, 3])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*ke[4, 1]*
       gamma[2, 3])/(180*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[1, 5]*ke[4, 1]*gamma[2, 3])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 3]*ke[4, 1]*
       gamma[2, 3])/(180*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 3]*ke[4, 1]*gamma[2, 3])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 3]*ke[4, 1]*
       gamma[2, 3])/(60*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 4]*ke[4, 1]*gamma[2, 3])/
      (180*Sqrt[2]*eps) + ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 4]*ke[4, 1]*
       gamma[2, 3])/(60*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*ke[4, 1]*gamma[2, 3])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 5]*ke[4, 1]*
       gamma[2, 3])/(60*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 5]*ke[4, 1]*gamma[2, 3])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*ke[4, 1]*
       gamma[2, 3])/(180*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 2]*ke[4, 1]*gamma[2, 3])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 2]*ke[4, 1]*
       gamma[2, 3])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[3, 4]*ke[4, 1]*gamma[2, 3])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[3, 4]*ke[1, 2]*ke[3, 5]*ke[4, 1]*
       gamma[2, 3])/(180*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[3, 5]*ke[4, 1]*gamma[2, 3])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 5]*ke[4, 1]*
       gamma[2, 3])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 5]*ke[4, 1]*gamma[2, 3])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*ke[4, 2]*
       gamma[2, 3])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*ke[4, 2]*gamma[2, 3])/
      (180*Sqrt[2]*eps) + ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[2, 1]*ke[4, 2]*
       gamma[2, 3])/(60*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[2, 3]*ke[4, 2]*gamma[2, 3])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[2, 3]*ke[4, 2]*
       gamma[2, 3])/(180*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 3]*ke[1, 5]*ke[2, 4]*ke[4, 2]*gamma[2, 3])/
      (60*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 5]*ke[2, 3]*ke[2, 4]*ke[4, 2]*
       gamma[2, 3])/(60*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*ke[4, 2]*gamma[2, 3])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 1]*ke[4, 2]*
       gamma[2, 3])/(60*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 5]*ke[4, 2]*gamma[2, 3])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 5]*ke[4, 2]*
       gamma[2, 3])/(180*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 3]*ke[2, 4]*ke[3, 5]*ke[4, 2]*gamma[2, 3])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[4, 1]*ke[4, 2]*
       gamma[2, 3])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[4, 1]*ke[4, 2]*gamma[2, 3])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[3, 5]*ke[3, 4]*ke[4, 1]*ke[4, 2]*
       gamma[2, 3])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[3, 4]*ke[3, 5]*ke[4, 1]*ke[4, 2]*gamma[2, 3])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 4]*ke[4, 3]*
       gamma[2, 3])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 5]*ke[4, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 2]*ke[1, 4]*ke[1, 5]*ke[4, 3]*
       gamma[2, 3])/(60*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 1]*ke[4, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 1]*ke[4, 3]*
       gamma[2, 3])/(180*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*ke[4, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 4]*ke[4, 3]*
       gamma[2, 3])/(60*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 5]*ke[4, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps) - ((-122 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 5]*ke[4, 3]*
       gamma[2, 3])/(90*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 2]*ke[2, 4]*ke[2, 5]*ke[4, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[3, 1]*ke[4, 3]*
       gamma[2, 3])/(60*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 5]*ke[1, 2]*ke[3, 4]*ke[4, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 2]*ke[1, 5]*ke[3, 4]*ke[4, 3]*
       gamma[2, 3])/(60*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 5]*ke[3, 1]*ke[3, 4]*ke[4, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[4, 1]*ke[4, 3]*
       gamma[2, 3])/(180*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[4, 1]*ke[4, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps) + ((238 + Ds)*ee[2, 5]*ke[2, 4]*ke[4, 1]*ke[4, 3]*
       gamma[2, 3])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[2, 4]*ke[2, 5]*ke[4, 1]*ke[4, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps) + ((-2 + Ds)*ee[2, 5]*ke[3, 4]*ke[4, 1]*ke[4, 3]*
       gamma[2, 3])/(60*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[4, 2]*ke[4, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[4, 2]*ke[4, 3]*
       gamma[2, 3])/(180*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 5]*ke[2, 4]*ke[4, 2]*ke[4, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[4, 5]*ke[4, 1]*ke[4, 2]*ke[4, 3]*
       gamma[2, 3])/(180*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*s[1, 2]*gamma[2, 3])/
      (120*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*s[1, 2]*
       gamma[2, 3])/(360*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*s[1, 2]*gamma[2, 3])/
      (120*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*s[1, 2]*
       gamma[2, 3])/(120*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[1, 4]*s[1, 2]*gamma[2, 3])/
      (360*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*s[1, 2]*
       gamma[2, 3])/(360*Sqrt[2]*eps) + 
     ((-122 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*s[1, 2]*gamma[2, 3])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[1, 5]*s[1, 2]*
       gamma[2, 3])/(360*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*s[1, 2]*gamma[2, 3])/
      (120*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[2, 3]*s[1, 2]*
       gamma[2, 3])/(360*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*s[1, 2]*gamma[2, 3])/
      (120*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*s[1, 2]*
       gamma[2, 3])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*s[1, 2]*gamma[2, 3])/
      (120*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*s[1, 2]*
       gamma[2, 3])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*s[1, 2]*gamma[2, 3])/
      (120*Sqrt[2]*eps) + ((-2 + Ds)*ee[2, 3]*ee[4, 5]*ke[3, 1]*s[1, 2]*
       gamma[2, 3])/(120*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*s[1, 2]*gamma[2, 3])/
      (120*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[3, 2]*s[1, 2]*
       gamma[2, 3])/(360*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 3]*ee[4, 5]*ke[3, 2]*s[1, 2]*gamma[2, 3])/
      (120*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*s[1, 2]*
       gamma[2, 3])/(360*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[3, 5]*s[1, 2]*gamma[2, 3])/
      (120*Sqrt[2]*eps) + ((-122 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*s[1, 2]*
       gamma[2, 3])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[4, 1]*s[1, 2]*gamma[2, 3])/
      (360*Sqrt[2]*eps) + ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[4, 1]*s[1, 2]*
       gamma[2, 3])/(360*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*s[1, 2]*gamma[2, 3])/
      (120*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*s[1, 2]*
       gamma[2, 3])/(120*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*s[1, 2]*gamma[2, 3])/
      (360*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[4, 3]*s[1, 2]*
       gamma[2, 3])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*s[1, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*s[1, 3]*
       gamma[2, 3])/(180*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*s[1, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*s[1, 3]*
       gamma[2, 3])/(120*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*s[1, 3]*gamma[2, 3])/
      (360*Sqrt[2]*eps) + ((-122 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*s[1, 3]*
       gamma[2, 3])/(180*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[1, 5]*s[1, 3]*gamma[2, 3])/
      (120*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*s[1, 3]*
       gamma[2, 3])/(120*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*s[1, 3]*gamma[2, 3])/
      (120*Sqrt[2]*eps) - ((-2 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*s[1, 3]*
       gamma[2, 3])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*s[1, 3]*gamma[2, 3])/
      (120*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*s[1, 3]*
       gamma[2, 3])/(120*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*s[1, 3]*gamma[2, 3])/
      (120*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[2, 4]*s[1, 3]*
       gamma[2, 3])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*s[1, 3]*gamma[2, 3])/
      (120*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*s[1, 3]*
       gamma[2, 3])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*s[1, 3]*gamma[2, 3])/
      (120*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*s[1, 3]*
       gamma[2, 3])/(120*Sqrt[2]*eps) + 
     ((-122 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*s[1, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[4, 1]*s[1, 3]*
       gamma[2, 3])/(360*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[4, 2]*s[1, 3]*gamma[2, 3])/
      (360*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*s[1, 3]*
       gamma[2, 3])/(120*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*s[1, 3]*gamma[2, 3])/
      (360*Sqrt[2]*eps) + ((-50 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*s[1, 4]*
       gamma[2, 3])/(72*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*s[1, 4]*gamma[2, 3])/
      (360*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*s[1, 4]*
       gamma[2, 3])/(360*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*s[1, 4]*gamma[2, 3])/
      (120*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*s[1, 4]*
       gamma[2, 3])/(360*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*s[1, 4]*gamma[2, 3])/
      (360*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[1, 5]*s[1, 4]*
       gamma[2, 3])/(360*Sqrt[2]*eps) - 
     ((-122 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps) - ((-122 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*s[1, 4]*
       gamma[2, 3])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*s[1, 4]*gamma[2, 3])/
      (360*Sqrt[2]*eps) - ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*s[1, 4]*
       gamma[2, 3])/(360*Sqrt[2]*eps) + 
     ((-122 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[2, 3]*s[1, 4]*
       gamma[2, 3])/(120*Sqrt[2]*eps) - 
     ((-122 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*s[1, 4]*
       gamma[2, 3])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*s[1, 4]*gamma[2, 3])/
      (120*Sqrt[2]*eps) + ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*s[1, 4]*
       gamma[2, 3])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 4]*ee[3, 5]*ke[3, 2]*s[1, 4]*gamma[2, 3])/
      (120*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*s[1, 4]*
       gamma[2, 3])/(360*Sqrt[2]*eps) + 
     ((-122 + Ds)*ee[1, 2]*ee[3, 5]*ke[3, 4]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*s[1, 4]*
       gamma[2, 3])/(120*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*s[1, 4]*gamma[2, 3])/
      (360*Sqrt[2]*eps) - ((-122 + Ds)*ee[1, 2]*ee[3, 4]*ke[3, 5]*s[1, 4]*
       gamma[2, 3])/(180*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*s[1, 4]*gamma[2, 3])/
      (120*Sqrt[2]*eps) + ((-122 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*s[1, 4]*
       gamma[2, 3])/(180*Sqrt[2]*eps) - 
     ((-122 + Ds)*ee[1, 2]*ee[4, 5]*ke[4, 3]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps) + ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[1, 5]*ke[2, 1]*
       ke[2, 3]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 5]*ke[2, 1]*ke[2, 3]*ke[2, 4]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[2, 1]*
       ke[2, 3]*ke[2, 5]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ke[1, 2]*ke[2, 1]*ke[2, 3]*ke[2, 4]*ke[2, 5]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[1, 5]*
       ke[2, 3]*ke[3, 1]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 5]*ke[2, 3]*ke[2, 4]*ke[3, 1]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[2, 3]*
       ke[2, 5]*ke[3, 1]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ke[1, 2]*ke[2, 3]*ke[2, 4]*ke[2, 5]*ke[3, 1]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[1, 5]*
       ke[2, 1]*ke[3, 2]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ke[1, 3]*ke[1, 5]*ke[2, 1]*ke[2, 4]*ke[3, 2]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[2, 1]*
       ke[2, 5]*ke[3, 2]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ke[1, 3]*ke[2, 1]*ke[2, 4]*ke[2, 5]*ke[3, 2]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[1, 5]*
       ke[3, 1]*ke[3, 2]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ke[1, 3]*ke[1, 5]*ke[2, 4]*ke[3, 1]*ke[3, 2]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[2, 5]*
       ke[3, 1]*ke[3, 2]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ke[1, 3]*ke[2, 4]*ke[2, 5]*ke[3, 1]*ke[3, 2]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ke[1, 2]*ke[1, 5]*ke[2, 1]*
       ke[2, 3]*ke[3, 4]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ke[1, 2]*ke[2, 1]*ke[2, 3]*ke[2, 5]*ke[3, 4]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ke[1, 2]*ke[1, 5]*ke[2, 3]*
       ke[3, 1]*ke[3, 4]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ke[1, 2]*ke[2, 3]*ke[2, 5]*ke[3, 1]*ke[3, 4]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ke[1, 3]*ke[1, 5]*ke[2, 1]*
       ke[3, 2]*ke[3, 4]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ke[1, 3]*ke[2, 1]*ke[2, 5]*ke[3, 2]*ke[3, 4]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ke[1, 3]*ke[1, 5]*ke[3, 1]*
       ke[3, 2]*ke[3, 4]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ke[1, 3]*ke[2, 5]*ke[3, 1]*ke[3, 2]*ke[3, 4]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[2, 1]*
       ke[2, 3]*ke[3, 5]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ke[1, 2]*ke[2, 1]*ke[2, 3]*ke[2, 4]*ke[3, 5]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[2, 3]*
       ke[3, 1]*ke[3, 5]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ke[1, 2]*ke[2, 3]*ke[2, 4]*ke[3, 1]*ke[3, 5]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[2, 1]*
       ke[3, 2]*ke[3, 5]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ke[1, 3]*ke[2, 1]*ke[2, 4]*ke[3, 2]*ke[3, 5]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[3, 1]*
       ke[3, 2]*ke[3, 5]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ke[1, 3]*ke[2, 4]*ke[3, 1]*ke[3, 2]*ke[3, 5]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ke[1, 2]*ke[2, 1]*ke[2, 3]*
       ke[3, 4]*ke[3, 5]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ke[1, 2]*ke[2, 3]*ke[3, 1]*ke[3, 4]*ke[3, 5]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ke[1, 3]*ke[2, 1]*ke[3, 2]*
       ke[3, 4]*ke[3, 5]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ke[1, 3]*ke[3, 1]*ke[3, 2]*ke[3, 4]*ke[3, 5]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[2, 3]*
       ke[2, 5]*ke[4, 1]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[2, 5]*ke[3, 2]*ke[4, 1]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[2, 3]*
       ke[3, 5]*ke[4, 1]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[3, 2]*ke[3, 5]*ke[4, 1]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ke[1, 5]*ke[2, 1]*ke[2, 3]*
       ke[2, 4]*ke[4, 2]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ke[1, 5]*ke[2, 3]*ke[2, 4]*ke[3, 1]*ke[4, 2]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ke[1, 5]*ke[2, 1]*ke[2, 3]*
       ke[3, 4]*ke[4, 2]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ke[1, 5]*ke[2, 3]*ke[3, 1]*ke[3, 4]*ke[4, 2]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ke[1, 5]*ke[2, 3]*ke[2, 4]*
       ke[4, 1]*ke[4, 2]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ke[1, 4]*ke[2, 3]*ke[2, 5]*ke[4, 1]*ke[4, 2]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ke[1, 5]*ke[2, 3]*ke[3, 4]*
       ke[4, 1]*ke[4, 2]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ke[1, 4]*ke[2, 3]*ke[3, 5]*ke[4, 1]*ke[4, 2]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ke[1, 5]*ke[2, 1]*ke[2, 4]*
       ke[3, 2]*ke[4, 3]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ke[1, 5]*ke[2, 4]*ke[3, 1]*ke[3, 2]*ke[4, 3]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ke[1, 5]*ke[2, 1]*ke[3, 2]*
       ke[3, 4]*ke[4, 3]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ke[1, 5]*ke[3, 1]*ke[3, 2]*ke[3, 4]*ke[4, 3]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ke[1, 5]*ke[2, 4]*ke[3, 2]*
       ke[4, 1]*ke[4, 3]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ke[1, 4]*ke[2, 5]*ke[3, 2]*ke[4, 1]*ke[4, 3]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ke[1, 5]*ke[3, 2]*ke[3, 4]*
       ke[4, 1]*ke[4, 3]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ke[1, 4]*ke[3, 2]*ke[3, 5]*ke[4, 1]*ke[4, 3]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 3]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 4]*
       ke[2, 3]*s[1, 2]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 5]*ke[2, 3]*s[1, 2]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ee[1, 2]*ke[1, 4]*ke[1, 5]*
       ke[2, 3]*s[1, 2]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 1]*ke[2, 3]*s[1, 2]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 1]*
       ke[2, 3]*s[1, 2]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*ke[2, 3]*s[1, 2]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*
       ke[2, 4]*s[1, 2]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*ke[2, 4]*s[1, 2]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*
       ke[2, 5]*s[1, 2]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) - 
     ((-122 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*ke[2, 5]*s[1, 2]*gamma[2, 3])/
      (90*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       ke[2, 5]*s[1, 2]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[1, 5]*ke[3, 1]*s[1, 2]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 3]*
       ke[3, 1]*s[1, 2]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) - 
     ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 3]*ke[3, 1]*s[1, 2]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 3]*
       ke[3, 1]*s[1, 2]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) - 
     ((-122 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 5]*ke[3, 1]*s[1, 2]*gamma[2, 3])/
      (90*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ee[2, 3]*ke[2, 4]*ke[2, 5]*
       ke[3, 1]*s[1, 2]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*ke[3, 2]*s[1, 2]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) + ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*
       ke[3, 2]*s[1, 2]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ee[1, 3]*ke[1, 4]*ke[1, 5]*ke[3, 2]*s[1, 2]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ee[4, 5]*ke[1, 3]*ke[2, 1]*
       ke[3, 2]*s[1, 2]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[2, 1]*ke[3, 2]*s[1, 2]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[2, 1]*
       ke[3, 2]*s[1, 2]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ee[1, 3]*ke[1, 5]*ke[2, 4]*ke[3, 2]*s[1, 2]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) + ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[2, 5]*
       ke[3, 2]*s[1, 2]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) + 
     ((-122 + Ds)*ee[1, 3]*ke[1, 4]*ke[2, 5]*ke[3, 2]*s[1, 2]*gamma[2, 3])/
      (90*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ee[1, 3]*ke[2, 4]*ke[2, 5]*
       ke[3, 2]*s[1, 2]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ee[4, 5]*ke[1, 3]*ke[3, 1]*ke[3, 2]*s[1, 2]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) + ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*
       ke[3, 2]*s[1, 2]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*ke[3, 2]*s[1, 2]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*
       ke[3, 4]*s[1, 2]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 5]*ke[3, 4]*s[1, 2]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[3, 1]*
       ke[3, 4]*s[1, 2]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 1]*ke[3, 4]*s[1, 2]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 2]*
       ke[3, 4]*s[1, 2]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ee[1, 3]*ke[2, 5]*ke[3, 2]*ke[3, 4]*s[1, 2]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 1]*
       ke[3, 5]*s[1, 2]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*ke[3, 5]*s[1, 2]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) - ((-122 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*
       ke[3, 5]*s[1, 2]*gamma[2, 3])/(90*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 4]*ke[3, 5]*s[1, 2]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[3, 1]*
       ke[3, 5]*s[1, 2]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 1]*ke[3, 5]*s[1, 2]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) + ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 2]*
       ke[3, 5]*s[1, 2]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) + 
     ((-122 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 2]*ke[3, 5]*s[1, 2]*gamma[2, 3])/
      (90*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ee[1, 3]*ke[2, 4]*ke[3, 2]*
       ke[3, 5]*s[1, 2]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[3, 4]*ke[3, 5]*s[1, 2]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ee[2, 3]*ke[3, 1]*ke[3, 4]*
       ke[3, 5]*s[1, 2]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ee[1, 3]*ke[3, 2]*ke[3, 4]*ke[3, 5]*s[1, 2]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 3]*
       ke[4, 1]*s[1, 2]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 3]*ke[4, 1]*s[1, 2]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 4]*
       ke[4, 1]*s[1, 2]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) + 
     ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*ke[4, 1]*s[1, 2]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 5]*
       ke[4, 1]*s[1, 2]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) - 
     ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*ke[4, 1]*s[1, 2]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) + ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[3, 2]*
       ke[4, 1]*s[1, 2]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 2]*ke[4, 1]*s[1, 2]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 2]*
       ke[4, 1]*s[1, 2]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) + 
     ((238 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 2]*ke[4, 1]*s[1, 2]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) + ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[3, 4]*
       ke[4, 1]*s[1, 2]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) - 
     ((238 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 4]*ke[4, 1]*s[1, 2]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[3, 5]*ke[3, 2]*ke[3, 4]*
       ke[4, 1]*s[1, 2]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[3, 5]*ke[4, 1]*s[1, 2]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 5]*
       ke[4, 1]*s[1, 2]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) + 
     ((238 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 5]*ke[4, 1]*s[1, 2]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) + ((238 + Ds)*ee[3, 4]*ke[3, 2]*ke[3, 5]*
       ke[4, 1]*s[1, 2]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[2, 3]*ke[4, 2]*s[1, 2]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[2, 3]*
       ke[4, 2]*s[1, 2]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ee[1, 5]*ke[2, 3]*ke[2, 4]*ke[4, 2]*s[1, 2]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ee[1, 5]*ke[2, 3]*ke[3, 4]*
       ke[4, 2]*s[1, 2]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) - 
     ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[4, 1]*ke[4, 2]*s[1, 2]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[3, 2]*
       ke[4, 3]*s[1, 2]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[3, 2]*ke[4, 3]*s[1, 2]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ee[1, 5]*ke[2, 4]*ke[3, 2]*
       ke[4, 3]*s[1, 2]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ee[1, 5]*ke[3, 2]*ke[3, 4]*ke[4, 3]*s[1, 2]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) + ((238 + Ds)*ee[4, 5]*ke[3, 2]*ke[4, 1]*
       ke[4, 3]*s[1, 2]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) - 
     ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[1, 4]*s[1, 2]^2*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[2, 3]) + ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[1, 5]*
       s[1, 2]^2*gamma[2, 3])/(360*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*s[1, 2]^2*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[2, 3]) + ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[2, 3]*
       s[1, 2]^2*gamma[2, 3])/(360*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*s[1, 2]^2*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*
       s[1, 2]^2*gamma[2, 3])/(120*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ee[2, 3]*ee[4, 5]*ke[3, 1]*s[1, 2]^2*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*
       s[1, 2]^2*gamma[2, 3])/(120*Sqrt[2]*eps*s[2, 3]) - 
     ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[3, 2]*s[1, 2]^2*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ee[1, 3]*ee[4, 5]*ke[3, 2]*
       s[1, 2]^2*gamma[2, 3])/(120*Sqrt[2]*eps*s[2, 3]) + 
     ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*s[1, 2]^2*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[2, 3]) + ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[4, 1]*
       s[1, 2]^2*gamma[2, 3])/(360*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[1, 5]*ke[2, 1]*s[1, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 4]*
       ke[2, 3]*s[1, 3]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 5]*ke[2, 3]*s[1, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ee[1, 2]*ke[1, 4]*ke[1, 5]*
       ke[2, 3]*s[1, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 1]*ke[2, 3]*s[1, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 1]*
       ke[2, 3]*s[1, 3]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*ke[2, 3]*s[1, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*
       ke[2, 4]*s[1, 3]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*ke[2, 4]*s[1, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 1]*
       ke[2, 5]*s[1, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*ke[2, 5]*s[1, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) - ((-122 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*
       ke[2, 5]*s[1, 3]*gamma[2, 3])/(90*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 4]*ke[2, 5]*s[1, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       ke[2, 5]*s[1, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 3]*ke[3, 1]*s[1, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 3]*
       ke[3, 1]*s[1, 3]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 3]*ke[3, 1]*s[1, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 4]*
       ke[3, 1]*s[1, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) + 
     ((238 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 5]*ke[3, 1]*s[1, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*
       ke[3, 2]*s[1, 3]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*ke[3, 2]*s[1, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ee[1, 3]*ke[1, 4]*ke[1, 5]*
       ke[3, 2]*s[1, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ee[4, 5]*ke[1, 3]*ke[2, 1]*ke[3, 2]*s[1, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) + ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[2, 1]*
       ke[3, 2]*s[1, 3]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[2, 1]*ke[3, 2]*s[1, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ee[1, 3]*ke[1, 5]*ke[2, 4]*
       ke[3, 2]*s[1, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[2, 5]*ke[3, 2]*s[1, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) + ((-122 + Ds)*ee[1, 3]*ke[1, 4]*ke[2, 5]*
       ke[3, 2]*s[1, 3]*gamma[2, 3])/(90*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ee[1, 3]*ke[2, 4]*ke[2, 5]*ke[3, 2]*s[1, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ee[4, 5]*ke[1, 3]*ke[3, 1]*
       ke[3, 2]*s[1, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*ke[3, 2]*s[1, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*
       ke[3, 2]*s[1, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*ke[3, 4]*s[1, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*
       ke[3, 4]*s[1, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 5]*ke[3, 4]*s[1, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 5]*
       ke[3, 4]*s[1, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 2]*ke[3, 4]*s[1, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ee[1, 3]*ke[2, 5]*ke[3, 2]*
       ke[3, 4]*s[1, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) + 
     ((-122 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 1]*ke[3, 5]*s[1, 3]*gamma[2, 3])/
      (90*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*
       ke[3, 5]*s[1, 3]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) - 
     ((-122 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*ke[3, 5]*s[1, 3]*gamma[2, 3])/
      (90*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 4]*
       ke[3, 5]*s[1, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 4]*ke[3, 5]*s[1, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) + ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 2]*
       ke[3, 5]*s[1, 3]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) + 
     ((-122 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 2]*ke[3, 5]*s[1, 3]*gamma[2, 3])/
      (90*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ee[1, 3]*ke[2, 4]*ke[3, 2]*
       ke[3, 5]*s[1, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ee[2, 3]*ke[2, 1]*ke[3, 4]*ke[3, 5]*s[1, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[3, 4]*
       ke[3, 5]*s[1, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ee[1, 3]*ke[3, 2]*ke[3, 4]*ke[3, 5]*s[1, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 3]*
       ke[4, 1]*s[1, 3]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 3]*ke[4, 1]*s[1, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 4]*
       ke[4, 1]*s[1, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) + 
     ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*ke[4, 1]*s[1, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*
       ke[4, 1]*s[1, 3]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) + 
     ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[3, 2]*ke[4, 1]*s[1, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 2]*
       ke[4, 1]*s[1, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) - 
     ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 2]*ke[4, 1]*s[1, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) + ((238 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 2]*
       ke[4, 1]*s[1, 3]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) + 
     ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[3, 4]*ke[4, 1]*s[1, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 4]*
       ke[4, 1]*s[1, 3]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) - 
     ((238 + Ds)*ee[3, 5]*ke[3, 2]*ke[3, 4]*ke[4, 1]*s[1, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 5]*
       ke[4, 1]*s[1, 3]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) + 
     ((238 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 5]*ke[4, 1]*s[1, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) + ((238 + Ds)*ee[3, 4]*ke[3, 2]*ke[3, 5]*
       ke[4, 1]*s[1, 3]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[2, 3]*ke[4, 2]*s[1, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[2, 3]*
       ke[4, 2]*s[1, 3]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ee[1, 5]*ke[2, 3]*ke[2, 4]*ke[4, 2]*s[1, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ee[1, 5]*ke[2, 3]*ke[3, 4]*
       ke[4, 2]*s[1, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) - 
     ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[4, 1]*ke[4, 2]*s[1, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[3, 2]*
       ke[4, 3]*s[1, 3]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[3, 2]*ke[4, 3]*s[1, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ee[1, 5]*ke[2, 4]*ke[3, 2]*
       ke[4, 3]*s[1, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ee[1, 5]*ke[3, 2]*ke[3, 4]*ke[4, 3]*s[1, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) + ((238 + Ds)*ee[4, 5]*ke[3, 2]*ke[4, 1]*
       ke[4, 3]*s[1, 3]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) - 
     ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[1, 4]*s[1, 2]*s[1, 3]*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[2, 3]) + ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[1, 5]*
       s[1, 2]*s[1, 3]*gamma[2, 3])/(360*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*s[1, 2]*s[1, 3]*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*
       s[1, 2]*s[1, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) + 
     ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[2, 3]*s[1, 2]*s[1, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*
       s[1, 2]*s[1, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*s[1, 2]*s[1, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[2, 5]*
       s[1, 2]*s[1, 3]*gamma[2, 3])/(360*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ee[2, 3]*ee[4, 5]*ke[3, 1]*s[1, 2]*s[1, 3]*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*
       s[1, 2]*s[1, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) - 
     ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[3, 2]*s[1, 2]*s[1, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ee[1, 3]*ee[4, 5]*ke[3, 2]*
       s[1, 2]*s[1, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) + 
     ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*s[1, 2]*s[1, 3]*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[2, 3]) + ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[4, 1]*
       s[1, 2]*s[1, 3]*gamma[2, 3])/(360*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*s[1, 3]^2*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*
       s[1, 3]^2*gamma[2, 3])/(120*Sqrt[2]*eps*s[2, 3]) + 
     ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[2, 3]*s[1, 3]^2*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*
       s[1, 3]^2*gamma[2, 3])/(120*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*s[1, 3]^2*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[2, 5]*
       s[1, 3]^2*gamma[2, 3])/(360*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*s[1, 3]^2*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[3, 2]*
       s[1, 3]^2*gamma[2, 3])/(360*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ee[1, 3]*ee[4, 5]*ke[3, 2]*s[1, 3]^2*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[2, 3]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 4]*
       ke[2, 3]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 5]*ke[2, 3]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 1]*
       ke[2, 3]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) - 
     ((-122 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*ke[2, 3]*s[1, 4]*gamma[2, 3])/
      (90*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*
       ke[2, 4]*s[1, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 3]*ke[2, 4]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*
       ke[2, 4]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 3]*ke[2, 4]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) + ((-122 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*
       ke[2, 5]*s[1, 4]*gamma[2, 3])/(90*Sqrt[2]*eps*s[2, 3]) + 
     ((238 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*ke[2, 5]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) + ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 3]*
       ke[2, 5]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) - 
     ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 3]*ke[3, 1]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) - ((-122 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 3]*
       ke[3, 1]*s[1, 4]*gamma[2, 3])/(90*Sqrt[2]*eps*s[2, 3]) + 
     ((-122 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 4]*ke[3, 1]*s[1, 4]*gamma[2, 3])/
      (90*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*
       ke[3, 1]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) + 
     ((238 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 5]*ke[3, 1]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) + ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*
       ke[3, 1]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*ke[3, 2]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) + ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*
       ke[3, 2]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[2, 1]*ke[3, 2]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) + ((-122 + Ds)*ee[3, 4]*ke[1, 5]*ke[2, 1]*
       ke[3, 2]*s[1, 4]*gamma[2, 3])/(90*Sqrt[2]*eps*s[2, 3]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[2, 4]*ke[3, 2]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) + ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[2, 4]*
       ke[3, 2]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) + 
     ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[2, 4]*ke[3, 2]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) - ((-122 + Ds)*ee[1, 4]*ke[1, 3]*ke[2, 5]*
       ke[3, 2]*s[1, 4]*gamma[2, 3])/(90*Sqrt[2]*eps*s[2, 3]) - 
     ((238 + Ds)*ee[1, 3]*ke[1, 4]*ke[2, 5]*ke[3, 2]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[3, 4]*ke[2, 1]*ke[2, 5]*
       ke[3, 2]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*ke[3, 2]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) + ((-122 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*
       ke[3, 2]*s[1, 4]*gamma[2, 3])/(90*Sqrt[2]*eps*s[2, 3]) + 
     ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 1]*ke[3, 2]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 1]*
       ke[3, 2]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) + 
     ((238 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*ke[3, 4]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 3]*
       ke[3, 4]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) - 
     ((238 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*ke[3, 4]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 3]*
       ke[3, 4]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) + 
     ((238 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 5]*ke[3, 4]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[3, 1]*
       ke[3, 4]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) + 
     ((238 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 1]*ke[3, 4]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[3, 2]*
       ke[3, 4]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 2]*ke[3, 4]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) + ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[3, 2]*
       ke[3, 4]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) + 
     ((238 + Ds)*ee[3, 5]*ke[3, 1]*ke[3, 2]*ke[3, 4]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 1]*
       ke[3, 5]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) + 
     ((-122 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*ke[3, 5]*s[1, 4]*gamma[2, 3])/
      (90*Sqrt[2]*eps*s[2, 3]) + ((238 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*
       ke[3, 5]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 3]*ke[3, 5]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 4]*
       ke[3, 5]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 1]*ke[3, 5]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 1]*
       ke[3, 5]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) - 
     ((-122 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 2]*ke[3, 5]*s[1, 4]*gamma[2, 3])/
      (90*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 2]*
       ke[3, 5]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) - 
     ((238 + Ds)*ee[3, 4]*ke[2, 1]*ke[3, 2]*ke[3, 5]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[3, 4]*ke[3, 1]*ke[3, 2]*
       ke[3, 5]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) - 
     ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 3]*ke[4, 1]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 3]*
       ke[4, 1]*s[1, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 3]*ke[4, 1]*s[1, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 4]*
       ke[4, 1]*s[1, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 5]*ke[4, 1]*s[1, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) + ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[3, 2]*
       ke[4, 1]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 2]*ke[4, 1]*s[1, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 2]*
       ke[4, 1]*s[1, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) + 
     ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[2, 3]*ke[4, 2]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ee[1, 5]*ke[2, 3]*ke[2, 4]*
       ke[4, 2]*s[1, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ee[1, 4]*ke[2, 3]*ke[2, 5]*ke[4, 2]*s[1, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) + ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[3, 1]*
       ke[4, 2]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ee[1, 5]*ke[2, 3]*ke[3, 4]*ke[4, 2]*s[1, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ee[1, 4]*ke[2, 3]*ke[3, 5]*
       ke[4, 2]*s[1, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) - 
     ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[3, 2]*ke[4, 3]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ee[1, 5]*ke[2, 4]*ke[3, 2]*
       ke[4, 3]*s[1, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ee[1, 4]*ke[2, 5]*ke[3, 2]*ke[4, 3]*s[1, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[4, 5]*ke[3, 1]*ke[3, 2]*
       ke[4, 3]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ee[1, 5]*ke[3, 2]*ke[3, 4]*ke[4, 3]*s[1, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ee[1, 4]*ke[3, 2]*ke[3, 5]*
       ke[4, 3]*s[1, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) - 
     ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[1, 4]*s[1, 2]*s[1, 4]*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[2, 3]) + ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[1, 5]*
       s[1, 2]*s[1, 4]*gamma[2, 3])/(360*Sqrt[2]*eps*s[2, 3]) - 
     ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*s[1, 2]*s[1, 4]*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[2, 3]) + ((-50 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*
       s[1, 2]*s[1, 4]*gamma[2, 3])/(72*Sqrt[2]*eps*s[2, 3]) + 
     ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[2, 3]*s[1, 2]*s[1, 4]*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[2, 3]) + ((238 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*
       s[1, 2]*s[1, 4]*gamma[2, 3])/(360*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*s[1, 2]*s[1, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[2, 5]*
       s[1, 2]*s[1, 4]*gamma[2, 3])/(120*Sqrt[2]*eps*s[2, 3]) - 
     ((-50 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*s[1, 2]*s[1, 4]*gamma[2, 3])/
      (72*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[3, 2]*
       s[1, 2]*s[1, 4]*gamma[2, 3])/(360*Sqrt[2]*eps*s[2, 3]) - 
     ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[3, 2]*s[1, 2]*s[1, 4]*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*
       s[1, 2]*s[1, 4]*gamma[2, 3])/(360*Sqrt[2]*eps*s[2, 3]) - 
     ((-122 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*s[1, 2]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 3]) + ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[4, 1]*
       s[1, 2]*s[1, 4]*gamma[2, 3])/(360*Sqrt[2]*eps*s[2, 3]) - 
     ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*s[1, 3]*s[1, 4]*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[2, 3]) + ((-50 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*
       s[1, 3]*s[1, 4]*gamma[2, 3])/(72*Sqrt[2]*eps*s[2, 3]) + 
     ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[2, 3]*s[1, 3]*s[1, 4]*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[2, 3]) + ((238 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*
       s[1, 3]*s[1, 4]*gamma[2, 3])/(360*Sqrt[2]*eps*s[2, 3]) - 
     ((-50 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*s[1, 3]*s[1, 4]*gamma[2, 3])/
      (72*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[2, 5]*
       s[1, 3]*s[1, 4]*gamma[2, 3])/(360*Sqrt[2]*eps*s[2, 3]) - 
     ((-50 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*s[1, 3]*s[1, 4]*gamma[2, 3])/
      (72*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[3, 2]*
       s[1, 3]*s[1, 4]*gamma[2, 3])/(360*Sqrt[2]*eps*s[2, 3]) - 
     ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[3, 2]*s[1, 3]*s[1, 4]*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*
       s[1, 4]^2*gamma[2, 3])/(360*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*s[1, 4]^2*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[2, 3]*
       s[1, 4]^2*gamma[2, 3])/(120*Sqrt[2]*eps*s[2, 3]) + 
     ((238 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*s[1, 4]^2*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*
       s[1, 4]^2*gamma[2, 3])/(120*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[2, 5]*s[1, 4]^2*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*
       s[1, 4]^2*gamma[2, 3])/(120*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ee[1, 4]*ee[3, 5]*ke[3, 2]*s[1, 4]^2*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[3, 2]*
       s[1, 4]^2*gamma[2, 3])/(360*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*s[2, 3]*gamma[2, 3])/
      (120*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*s[2, 3]*
       gamma[2, 3])/(360*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*s[2, 3]*gamma[2, 3])/
      (120*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*s[2, 3]*
       gamma[2, 3])/(120*Sqrt[2]*eps) + 
     ((-122 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*s[2, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*s[2, 3]*
       gamma[2, 3])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*s[2, 3]*gamma[2, 3])/
      (120*Sqrt[2]*eps) + ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[4, 1]*s[2, 3]*
       gamma[2, 3])/(360*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*s[2, 4]*gamma[2, 3])/
      (120*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*s[2, 4]*
       gamma[2, 3])/(360*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*s[2, 4]*gamma[2, 3])/
      (120*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[1, 5]*s[2, 4]*
       gamma[2, 3])/(120*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*s[2, 4]*gamma[2, 3])/
      (120*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*s[2, 4]*
       gamma[2, 3])/(120*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[2, 3]*s[2, 4]*gamma[2, 3])/
      (360*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*s[2, 4]*
       gamma[2, 3])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 4]*ee[3, 5]*ke[3, 1]*s[2, 4]*gamma[2, 3])/
      (120*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[3, 2]*s[2, 4]*
       gamma[2, 3])/(360*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[3, 4]*s[2, 4]*gamma[2, 3])/
      (120*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*s[2, 4]*
       gamma[2, 3])/(360*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*s[2, 4]*gamma[2, 3])/
      (120*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[3, 5]*s[2, 4]*
       gamma[2, 3])/(120*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*s[2, 4]*gamma[2, 3])/
      (120*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*s[2, 4]*
       gamma[2, 3])/(360*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[4, 3]*s[2, 4]*gamma[2, 3])/
      (120*Sqrt[2]*eps) + ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*ke[2, 4]*
       s[2, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 4]*ke[3, 1]*s[2, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*
       ke[3, 4]*s[2, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[3, 1]*ke[3, 4]*s[2, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 4]*
       ke[4, 1]*s[2, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 5]*ke[4, 1]*s[2, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) + ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[3, 4]*
       ke[4, 1]*s[2, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 3]) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[3, 5]*ke[4, 1]*s[2, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[1, 4]*
       s[1, 2]*s[2, 4]*gamma[2, 3])/(360*Sqrt[2]*eps*s[2, 3]) + 
     ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[1, 5]*s[1, 2]*s[2, 4]*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*
       s[1, 2]*s[2, 4]*gamma[2, 3])/(120*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*s[1, 2]*s[2, 4]*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[2, 3]) + ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[4, 1]*
       s[1, 2]*s[2, 4]*gamma[2, 3])/(360*Sqrt[2]*eps*s[2, 3]) - 
     ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[1, 4]*s[1, 3]*s[2, 4]*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[2, 3]) + ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[1, 5]*
       s[1, 3]*s[2, 4]*gamma[2, 3])/(360*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*s[1, 3]*s[2, 4]*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*
       s[1, 3]*s[2, 4]*gamma[2, 3])/(120*Sqrt[2]*eps*s[2, 3]) + 
     ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[4, 1]*s[1, 3]*s[2, 4]*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[2, 3]) - ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*
       s[1, 4]*s[2, 4]*gamma[2, 3])/(360*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*s[1, 4]*s[2, 4]*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[2, 5]*
       s[1, 4]*s[2, 4]*gamma[2, 3])/(120*Sqrt[2]*eps*s[2, 3]) - 
     ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[3, 1]*s[1, 4]*s[2, 4]*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*
       s[1, 4]*s[2, 4]*gamma[2, 3])/(120*Sqrt[2]*eps*s[2, 3]) - 
     ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*s[1, 4]*s[2, 4]*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[2, 3]) - ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 4]*
       ke[1, 5]*ke[3, 1]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 4]*ke[2, 5]*ke[3, 1]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[1, 5]*
       ke[3, 1]*ke[3, 2]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[2, 5]*ke[3, 1]*ke[3, 2]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 5]*
       ke[3, 1]*ke[3, 4]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[2, 5]*ke[3, 1]*ke[3, 4]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ke[1, 3]*ke[1, 5]*ke[3, 1]*
       ke[3, 2]*ke[3, 4]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ke[1, 3]*ke[2, 5]*ke[3, 1]*ke[3, 2]*ke[3, 4]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 4]*
       ke[3, 1]*ke[3, 5]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[3, 1]*ke[3, 2]*ke[3, 5]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[3, 1]*
       ke[3, 4]*ke[3, 5]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ke[1, 3]*ke[3, 1]*ke[3, 2]*ke[3, 4]*ke[3, 5]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[2, 5]*
       ke[3, 2]*ke[4, 1]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 4]*ke[3, 5]*ke[4, 1]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[3, 2]*
       ke[3, 5]*ke[4, 1]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[1, 5]*ke[3, 1]*ke[4, 2]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ke[1, 3]*ke[1, 5]*ke[3, 1]*
       ke[3, 4]*ke[4, 2]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[3, 1]*ke[3, 5]*ke[4, 2]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ke[1, 3]*ke[3, 1]*ke[3, 4]*
       ke[3, 5]*ke[4, 2]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[3, 5]*ke[4, 1]*ke[4, 2]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ke[1, 2]*ke[1, 5]*ke[3, 1]*
       ke[3, 4]*ke[4, 3]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ke[1, 2]*ke[2, 5]*ke[3, 1]*ke[3, 4]*ke[4, 3]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ke[1, 5]*ke[3, 1]*ke[3, 2]*
       ke[3, 4]*ke[4, 3]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ke[1, 4]*ke[2, 5]*ke[3, 2]*ke[4, 1]*ke[4, 3]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ke[1, 2]*ke[1, 5]*ke[3, 4]*
       ke[4, 1]*ke[4, 3]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ke[1, 2]*ke[2, 5]*ke[3, 4]*ke[4, 1]*ke[4, 3]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ke[1, 5]*ke[3, 2]*ke[3, 4]*
       ke[4, 1]*ke[4, 3]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[3, 5]*ke[4, 1]*ke[4, 3]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ke[1, 4]*ke[3, 2]*ke[3, 5]*
       ke[4, 1]*ke[4, 3]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ke[1, 5]*ke[3, 1]*ke[3, 4]*ke[4, 2]*ke[4, 3]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ke[1, 5]*ke[3, 4]*ke[4, 1]*
       ke[4, 2]*ke[4, 3]*gamma[2, 3])/(30*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ke[1, 4]*ke[3, 5]*ke[4, 1]*ke[4, 2]*ke[4, 3]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*
       ke[1, 4]*s[1, 3]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[1, 5]*s[1, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*
       ke[1, 5]*s[1, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[1, 4]*ke[2, 1]*s[1, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       ke[2, 5]*s[1, 3]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*ke[2, 5]*s[1, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*
       ke[2, 5]*s[1, 3]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*ke[3, 1]*s[1, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*
       ke[3, 1]*s[1, 3]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[1, 5]*ke[3, 1]*s[1, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 3]*
       ke[3, 1]*s[1, 3]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 4]*ke[3, 1]*s[1, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 5]*
       ke[3, 1]*s[1, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 5]*ke[3, 1]*s[1, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 5]*
       ke[3, 1]*s[1, 3]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*ke[3, 2]*s[1, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*
       ke[3, 2]*s[1, 3]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[1, 3]*ke[1, 4]*ke[1, 5]*ke[3, 2]*s[1, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[2, 5]*
       ke[3, 2]*s[1, 3]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((-122 + Ds)*ee[1, 3]*ke[1, 4]*ke[2, 5]*ke[3, 2]*s[1, 3]*gamma[2, 3])/
      (90*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[4, 5]*ke[1, 3]*ke[3, 1]*
       ke[3, 2]*s[1, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*ke[3, 2]*s[1, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*
       ke[3, 2]*s[1, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 5]*ke[3, 4]*s[1, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 5]*
       ke[3, 4]*s[1, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 2]*ke[3, 4]*s[1, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[1, 3]*ke[2, 5]*ke[3, 2]*
       ke[3, 4]*s[1, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[3, 5]*s[1, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((-122 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*
       ke[3, 5]*s[1, 3]*gamma[2, 3])/(90*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 2]*ke[3, 5]*s[1, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((-122 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 2]*
       ke[3, 5]*s[1, 3]*gamma[2, 3])/(90*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[3, 4]*ke[3, 5]*s[1, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[1, 3]*ke[3, 2]*ke[3, 4]*
       ke[3, 5]*s[1, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*ke[4, 1]*s[1, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[1, 5]*
       ke[4, 1]*s[1, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 4]*ke[4, 1]*s[1, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 5]*
       ke[4, 1]*s[1, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 5]*ke[4, 1]*s[1, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[3, 2]*
       ke[4, 1]*s[1, 3]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 2]*ke[4, 1]*s[1, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 2]*
       ke[4, 1]*s[1, 3]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[3, 4]*ke[4, 1]*s[1, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[3, 4]*
       ke[4, 1]*s[1, 3]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 4]*ke[4, 1]*s[1, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[3, 5]*ke[3, 2]*ke[3, 4]*
       ke[4, 1]*s[1, 3]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[3, 4]*ke[1, 2]*ke[3, 5]*ke[4, 1]*s[1, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[3, 4]*ke[3, 2]*ke[3, 5]*
       ke[4, 1]*s[1, 3]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*ke[4, 2]*s[1, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*
       ke[4, 2]*s[1, 3]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[1, 3]*ke[1, 4]*ke[1, 5]*ke[4, 2]*s[1, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[4, 5]*ke[1, 3]*ke[3, 1]*
       ke[4, 2]*s[1, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*ke[4, 2]*s[1, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*
       ke[4, 2]*s[1, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 4]*ke[4, 2]*s[1, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 5]*
       ke[4, 2]*s[1, 3]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((-122 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 5]*ke[4, 2]*s[1, 3]*gamma[2, 3])/
      (90*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[1, 3]*ke[3, 4]*ke[3, 5]*
       ke[4, 2]*s[1, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[4, 1]*ke[4, 2]*s[1, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[4, 1]*
       ke[4, 2]*s[1, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[3, 5]*ke[3, 4]*ke[4, 1]*ke[4, 2]*s[1, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[3, 4]*ke[3, 5]*ke[4, 1]*
       ke[4, 2]*s[1, 3]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 4]*ke[4, 3]*s[1, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 5]*
       ke[4, 3]*s[1, 3]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 1]*ke[4, 3]*s[1, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 5]*
       ke[4, 3]*s[1, 3]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 5]*ke[4, 3]*s[1, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[3, 2]*
       ke[4, 3]*s[1, 3]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[3, 2]*ke[4, 3]*s[1, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 5]*ke[1, 2]*ke[3, 4]*
       ke[4, 3]*s[1, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[2, 5]*ke[2, 1]*ke[3, 4]*ke[4, 3]*s[1, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 2]*ke[2, 5]*ke[3, 4]*
       ke[4, 3]*s[1, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[1, 5]*ke[3, 2]*ke[3, 4]*ke[4, 3]*s[1, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[4, 1]*
       ke[4, 3]*s[1, 3]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 4]*ke[4, 1]*ke[4, 3]*s[1, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[2, 4]*ke[2, 5]*ke[4, 1]*
       ke[4, 3]*s[1, 3]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[3, 2]*ke[4, 1]*ke[4, 3]*s[1, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[4, 2]*
       ke[4, 3]*s[1, 3]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[4, 2]*ke[4, 3]*s[1, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 5]*ke[3, 4]*ke[4, 2]*
       ke[4, 3]*s[1, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[4, 1]*ke[4, 2]*ke[4, 3]*s[1, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*
       s[1, 3]^2*gamma[2, 3])/(120*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*s[1, 3]^2*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*
       s[1, 3]^2*gamma[2, 3])/(120*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*s[1, 3]^2*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[2, 3]*
       s[1, 3]^2*gamma[2, 3])/(360*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[2, 4]*s[1, 3]^2*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[2, 5]*
       s[1, 3]^2*gamma[2, 3])/(360*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[2, 5]*s[1, 3]^2*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*
       s[1, 3]^2*gamma[2, 3])/(120*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*s[1, 3]^2*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[3, 2]*
       s[1, 3]^2*gamma[2, 3])/(360*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[1, 3]*ee[4, 5]*ke[3, 2]*s[1, 3]^2*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*
       s[1, 3]^2*gamma[2, 3])/(120*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[4, 2]*s[1, 3]^2*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 3]*ee[4, 5]*ke[4, 2]*
       s[1, 3]^2*gamma[2, 3])/(120*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*ke[1, 4]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       ke[1, 5]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[1, 4]*ke[2, 1]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       ke[2, 5]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*ke[2, 5]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*
       ke[3, 1]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((-122 + Ds)*ee[3, 4]*ke[1, 2]*ke[1, 5]*ke[3, 1]*s[1, 4]*gamma[2, 3])/
      (90*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 3]*
       ke[3, 1]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((-122 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 5]*ke[3, 1]*s[1, 4]*gamma[2, 3])/
      (90*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 5]*
       ke[3, 1]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*ke[3, 2]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*
       ke[3, 2]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((-122 + Ds)*ee[1, 4]*ke[1, 3]*ke[2, 5]*ke[3, 2]*s[1, 4]*gamma[2, 3])/
      (90*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 3]*ke[1, 4]*ke[2, 5]*
       ke[3, 2]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*ke[3, 2]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((-122 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*
       ke[3, 2]*s[1, 4]*gamma[2, 3])/(90*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 1]*ke[3, 2]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*
       ke[3, 4]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 5]*ke[3, 4]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 1]*
       ke[3, 4]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 5]*ke[3, 4]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 5]*
       ke[3, 4]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[3, 1]*ke[3, 4]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[3, 1]*
       ke[3, 4]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 1]*ke[3, 4]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[3, 2]*
       ke[3, 4]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 2]*ke[3, 4]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[3, 5]*ke[3, 1]*ke[3, 2]*
       ke[3, 4]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((-122 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[3, 5]*s[1, 4]*gamma[2, 3])/
      (90*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*
       ke[3, 5]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[3, 4]*ke[1, 2]*ke[3, 1]*ke[3, 5]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((-122 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 2]*
       ke[3, 5]*s[1, 4]*gamma[2, 3])/(90*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 2]*ke[3, 5]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[3, 4]*ke[3, 1]*ke[3, 2]*
       ke[3, 5]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*ke[4, 1]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*
       ke[4, 1]*s[1, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[1, 5]*ke[4, 1]*s[1, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 3]*
       ke[4, 1]*s[1, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 4]*ke[4, 1]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 5]*
       ke[4, 1]*s[1, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 5]*ke[4, 1]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 5]*
       ke[4, 1]*s[1, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[3, 2]*ke[4, 1]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 2]*
       ke[4, 1]*s[1, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 2]*ke[4, 1]*s[1, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*
       ke[4, 2]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*ke[4, 2]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*
       ke[4, 2]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((-122 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*ke[4, 2]*s[1, 4]*gamma[2, 3])/
      (90*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[3, 4]*
       ke[4, 2]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 4]*ke[4, 2]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[3, 5]*ke[3, 1]*ke[3, 4]*
       ke[4, 2]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((-122 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 5]*ke[4, 2]*s[1, 4]*gamma[2, 3])/
      (90*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 5]*
       ke[4, 2]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[3, 4]*ke[3, 1]*ke[3, 5]*ke[4, 2]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[4, 1]*
       ke[4, 2]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[3, 5]*ke[1, 4]*ke[4, 1]*ke[4, 2]*s[1, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[4, 1]*
       ke[4, 2]*s[1, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[3, 1]*ke[4, 3]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[2, 5]*ke[2, 4]*ke[3, 1]*
       ke[4, 3]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[2, 4]*ke[2, 5]*ke[3, 1]*ke[4, 3]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 4]*ke[2, 5]*ke[3, 2]*
       ke[4, 3]*s[1, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[4, 5]*ke[3, 1]*ke[3, 2]*ke[4, 3]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 5]*ke[1, 2]*ke[3, 4]*
       ke[4, 3]*s[1, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[2, 5]*ke[2, 1]*ke[3, 4]*ke[4, 3]*s[1, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 2]*ke[2, 5]*ke[3, 4]*
       ke[4, 3]*s[1, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[1, 5]*ke[3, 2]*ke[3, 4]*ke[4, 3]*s[1, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 4]*ke[1, 2]*ke[3, 5]*
       ke[4, 3]*s[1, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[1, 4]*ke[3, 2]*ke[3, 5]*ke[4, 3]*s[1, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[4, 5]*ke[3, 1]*ke[4, 2]*
       ke[4, 3]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[1, 5]*ke[3, 4]*ke[4, 2]*ke[4, 3]*s[1, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 4]*ke[3, 5]*ke[4, 2]*
       ke[4, 3]*s[1, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 5]) - 
     ((-50 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*s[1, 3]*s[1, 4]*gamma[2, 3])/
      (72*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*
       s[1, 3]*s[1, 4]*gamma[2, 3])/(360*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*s[1, 3]*s[1, 4]*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[2, 5]) + ((-50 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*
       s[1, 3]*s[1, 4]*gamma[2, 3])/(72*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[2, 3]*s[1, 3]*s[1, 4]*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[2, 4]*
       s[1, 3]*s[1, 4]*gamma[2, 3])/(360*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[2, 5]*s[1, 3]*s[1, 4]*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[2, 5]*
       s[1, 3]*s[1, 4]*gamma[2, 3])/(360*Sqrt[2]*eps*s[2, 5]) - 
     ((-50 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*s[1, 3]*s[1, 4]*gamma[2, 3])/
      (72*Sqrt[2]*eps*s[2, 5]) - ((-50 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*
       s[1, 3]*s[1, 4]*gamma[2, 3])/(72*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[3, 2]*s[1, 3]*s[1, 4]*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[3, 2]*
       s[1, 3]*s[1, 4]*gamma[2, 3])/(360*Sqrt[2]*eps*s[2, 5]) - 
     ((-50 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*s[1, 3]*s[1, 4]*gamma[2, 3])/
      (72*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[4, 2]*
       s[1, 3]*s[1, 4]*gamma[2, 3])/(360*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[4, 2]*s[1, 3]*s[1, 4]*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*
       s[1, 4]^2*gamma[2, 3])/(120*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*s[1, 4]^2*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*
       s[1, 4]^2*gamma[2, 3])/(360*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*s[1, 4]^2*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[2, 3]*
       s[1, 4]^2*gamma[2, 3])/(120*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[2, 4]*s[1, 4]^2*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[2, 5]*
       s[1, 4]^2*gamma[2, 3])/(120*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[2, 5]*s[1, 4]^2*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*
       s[1, 4]^2*gamma[2, 3])/(120*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*s[1, 4]^2*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 4]*ee[3, 5]*ke[3, 2]*
       s[1, 4]^2*gamma[2, 3])/(120*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[3, 2]*s[1, 4]^2*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*
       s[1, 4]^2*gamma[2, 3])/(120*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[1, 4]*ee[3, 5]*ke[4, 2]*s[1, 4]^2*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[4, 2]*
       s[1, 4]^2*gamma[2, 3])/(360*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[1, 4]*ke[4, 1]*s[2, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[2, 5]*ke[3, 1]*ke[3, 4]*
       ke[4, 3]*s[2, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ke[1, 4]*ke[4, 1]*ke[4, 3]*s[2, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[2, 5]*ke[3, 4]*ke[4, 1]*
       ke[4, 3]*s[2, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*s[1, 3]*s[2, 3]*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*
       s[1, 3]*s[2, 3]*gamma[2, 3])/(120*Sqrt[2]*eps*s[2, 5]) + 
     ((-122 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*s[1, 3]*s[2, 3]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*
       s[1, 3]*s[2, 3]*gamma[2, 3])/(360*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*s[1, 4]*s[2, 3]*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*
       s[1, 4]*s[2, 3]*gamma[2, 3])/(360*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*s[1, 4]*s[2, 3]*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*
       s[1, 4]*s[2, 3]*gamma[2, 3])/(360*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*s[1, 4]*s[2, 3]*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*
       s[1, 4]*s[2, 3]*gamma[2, 3])/(120*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[1, 4]*ke[3, 1]*s[2, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[3, 1]*
       ke[3, 4]*s[2, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[2, 5]*ke[3, 1]*ke[3, 4]*ke[4, 3]*s[2, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[2, 5]*ke[3, 4]*ke[4, 1]*
       ke[4, 3]*s[2, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*s[1, 3]*s[2, 4]*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*
       s[1, 3]*s[2, 4]*gamma[2, 3])/(120*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*s[1, 3]*s[2, 4]*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*
       s[1, 3]*s[2, 4]*gamma[2, 3])/(120*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*s[1, 3]*s[2, 4]*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*
       s[1, 3]*s[2, 4]*gamma[2, 3])/(360*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*s[1, 4]*s[2, 4]*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[2, 5]) + ((-122 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*
       s[1, 4]*s[2, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*s[1, 4]*s[2, 4]*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*
       s[1, 4]*s[2, 4]*gamma[2, 3])/(120*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 4]*ke[1, 5]*ke[2, 1]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[1, 5]*
       ke[2, 1]*ke[2, 3]*gamma[2, 3])/(30*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 5]*ke[2, 1]*ke[2, 4]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ke[1, 2]*ke[1, 5]*ke[2, 1]*
       ke[2, 3]*ke[2, 4]*gamma[2, 3])/(30*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 4]*ke[2, 1]*ke[2, 5]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[2, 1]*
       ke[2, 3]*ke[2, 5]*gamma[2, 3])/(30*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[2, 1]*ke[2, 4]*ke[2, 5]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ke[1, 2]*ke[2, 1]*ke[2, 3]*
       ke[2, 4]*ke[2, 5]*gamma[2, 3])/(30*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 4]*ke[2, 1]*ke[3, 5]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[2, 1]*
       ke[2, 3]*ke[3, 5]*gamma[2, 3])/(30*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[2, 1]*ke[2, 4]*ke[3, 5]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ke[1, 2]*ke[2, 1]*ke[2, 3]*
       ke[2, 4]*ke[3, 5]*gamma[2, 3])/(30*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 4]*ke[2, 5]*ke[4, 1]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[2, 3]*
       ke[2, 5]*ke[4, 1]*gamma[2, 3])/(30*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[2, 3]*ke[3, 5]*ke[4, 1]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ke[1, 3]*ke[1, 5]*ke[2, 1]*
       ke[2, 4]*ke[4, 2]*gamma[2, 3])/(30*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ke[1, 5]*ke[2, 1]*ke[2, 3]*ke[2, 4]*ke[4, 2]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ke[1, 3]*ke[2, 1]*ke[2, 4]*
       ke[3, 5]*ke[4, 2]*gamma[2, 3])/(30*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ke[1, 3]*ke[1, 5]*ke[2, 4]*ke[4, 1]*ke[4, 2]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ke[1, 5]*ke[2, 3]*ke[2, 4]*
       ke[4, 1]*ke[4, 2]*gamma[2, 3])/(30*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[2, 5]*ke[4, 1]*ke[4, 2]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ke[1, 4]*ke[2, 3]*ke[2, 5]*
       ke[4, 1]*ke[4, 2]*gamma[2, 3])/(30*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ke[1, 4]*ke[2, 3]*ke[3, 5]*ke[4, 1]*ke[4, 2]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ke[1, 3]*ke[2, 4]*ke[3, 5]*
       ke[4, 1]*ke[4, 2]*gamma[2, 3])/(30*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[1, 5]*ke[2, 1]*ke[4, 3]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ke[1, 2]*ke[1, 5]*ke[2, 1]*
       ke[2, 4]*ke[4, 3]*gamma[2, 3])/(30*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[2, 1]*ke[2, 5]*ke[4, 3]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ke[1, 2]*ke[2, 1]*ke[2, 4]*
       ke[2, 5]*ke[4, 3]*gamma[2, 3])/(30*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[2, 5]*ke[4, 1]*ke[4, 3]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ke[1, 5]*ke[2, 1]*ke[2, 4]*
       ke[4, 2]*ke[4, 3]*gamma[2, 3])/(30*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ke[1, 5]*ke[2, 4]*ke[4, 1]*ke[4, 2]*ke[4, 3]*gamma[2, 3])/
      (30*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ke[1, 4]*ke[2, 5]*ke[4, 1]*
       ke[4, 2]*ke[4, 3]*gamma[2, 3])/(30*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*ke[2, 1]*s[1, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 1]*
       ke[2, 4]*s[1, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[3, 5]*ke[2, 1]*ke[2, 4]*ke[4, 2]*s[1, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[3, 5]*ke[2, 4]*ke[4, 1]*
       ke[4, 2]*s[1, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*ke[1, 5]*s[1, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*
       ke[2, 1]*s[1, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[1, 5]*ke[2, 1]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 2]*ke[1, 4]*ke[1, 5]*
       ke[2, 3]*s[1, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 1]*ke[2, 3]*s[1, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*
       ke[2, 3]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*ke[2, 4]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((-122 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 5]*
       ke[2, 4]*s[1, 4]*gamma[2, 3])/(90*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 1]*ke[2, 4]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 3]*
       ke[2, 4]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((-122 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*ke[2, 4]*s[1, 4]*gamma[2, 3])/
      (90*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 3]*
       ke[2, 4]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[2, 5]*s[1, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*
       ke[2, 5]*s[1, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*ke[2, 5]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*
       ke[2, 5]*s[1, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*ke[2, 5]*s[1, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 3]*
       ke[2, 5]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 4]*ke[2, 5]*s[1, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       ke[2, 5]*s[1, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 4]*ke[3, 1]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[2, 4]*
       ke[3, 2]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 1]*ke[3, 4]*s[1, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*
       ke[3, 5]*s[1, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[3, 5]*s[1, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       ke[3, 5]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*ke[3, 5]*s[1, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*
       ke[3, 5]*s[1, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 3]*ke[3, 5]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 4]*
       ke[3, 5]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((-122 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 4]*ke[3, 5]*s[1, 4]*gamma[2, 3])/
      (90*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 4]*
       ke[3, 5]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 4]*ke[3, 5]*s[1, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[1, 4]*
       ke[4, 1]*s[1, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 3]*ke[4, 1]*s[1, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 4]*
       ke[4, 1]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*ke[4, 1]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 5]*
       ke[4, 1]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*ke[4, 1]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 2]*
       ke[4, 1]*s[1, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 2]*ke[4, 1]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[3, 5]*
       ke[4, 1]*s[1, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 5]*ke[4, 1]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 5]*
       ke[4, 1]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*ke[4, 2]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*
       ke[4, 2]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[2, 1]*ke[4, 2]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[2, 3]*
       ke[4, 2]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[2, 3]*ke[4, 2]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[2, 3]*
       ke[4, 2]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 4]*ke[1, 3]*ke[2, 5]*ke[4, 2]*s[1, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 4]*ke[2, 3]*ke[2, 5]*
       ke[4, 2]*s[1, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*ke[4, 2]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[3, 4]*
       ke[4, 2]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 5]*ke[4, 2]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 5]*
       ke[4, 2]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[3, 4]*ke[2, 1]*ke[3, 5]*ke[4, 2]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 4]*ke[2, 3]*ke[3, 5]*
       ke[4, 2]*s[1, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[4, 1]*ke[4, 2]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[4, 1]*
       ke[4, 2]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[3, 5]*ke[3, 4]*ke[4, 1]*ke[4, 2]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[3, 4]*ke[3, 5]*ke[4, 1]*
       ke[4, 2]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ke[1, 4]*ke[1, 5]*ke[4, 3]*s[1, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 1]*
       ke[4, 3]*s[1, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*ke[4, 3]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 4]*
       ke[4, 3]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((-122 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 4]*ke[4, 3]*s[1, 4]*gamma[2, 3])/
      (90*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 4]*
       ke[4, 3]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 5]*ke[4, 3]*s[1, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 5]*
       ke[4, 3]*s[1, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 5]*ke[4, 3]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 2]*ke[2, 4]*ke[2, 5]*
       ke[4, 3]*s[1, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ke[1, 4]*ke[4, 1]*ke[4, 3]*s[1, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 4]*ke[4, 1]*
       ke[4, 3]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 5]*ke[4, 1]*ke[4, 3]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[4, 2]*
       ke[4, 3]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[4, 2]*ke[4, 3]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[4, 2]*
       ke[4, 3]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 4]*ke[2, 5]*ke[4, 2]*ke[4, 3]*s[1, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[4, 5]*ke[4, 1]*ke[4, 2]*
       ke[4, 3]*s[1, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*s[1, 3]*s[1, 4]*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*
       s[1, 3]*s[1, 4]*gamma[2, 3])/(360*Sqrt[2]*eps*s[3, 5]) - 
     ((-122 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*s[1, 3]*s[1, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[4, 2]*
       s[1, 3]*s[1, 4]*gamma[2, 3])/(360*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[1, 3]*s[1, 4]^2*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*
       s[1, 4]^2*gamma[2, 3])/(120*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*s[1, 4]^2*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*
       s[1, 4]^2*gamma[2, 3])/(360*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[2, 3]*s[1, 4]^2*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*
       s[1, 4]^2*gamma[2, 3])/(120*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[3, 1]*s[1, 4]^2*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[1, 4]*ee[3, 5]*ke[3, 2]*
       s[1, 4]^2*gamma[2, 3])/(120*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[3, 4]*s[1, 4]^2*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*
       s[1, 4]^2*gamma[2, 3])/(120*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*s[1, 4]^2*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[3, 5]*
       s[1, 4]^2*gamma[2, 3])/(120*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*s[1, 4]^2*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*
       s[1, 4]^2*gamma[2, 3])/(120*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[4, 3]*s[1, 4]^2*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*
       ke[2, 1]*s[2, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 1]*ke[2, 4]*s[2, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*
       ke[4, 1]*s[2, 3]*gamma[2, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[3, 5]*ke[1, 4]*ke[4, 1]*ke[4, 2]*s[2, 3]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*
       s[1, 4]*s[2, 3]*gamma[2, 3])/(120*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*s[1, 4]*s[2, 3]*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*
       s[1, 4]*s[2, 3]*gamma[2, 3])/(360*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*s[1, 4]*s[2, 3]*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[4, 1]*
       s[1, 4]*s[2, 3]*gamma[2, 3])/(360*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 4]*ee[3, 5]*ke[4, 2]*s[1, 4]*s[2, 3]*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*
       ke[1, 4]*s[2, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[1, 5]*s[2, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*
       ke[1, 5]*s[2, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*ke[2, 1]*s[2, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[1, 4]*
       ke[2, 1]*s[2, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[1, 5]*ke[2, 1]*s[2, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 4]*
       ke[2, 3]*s[2, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 5]*ke[2, 3]*s[2, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 2]*ke[1, 4]*ke[1, 5]*
       ke[2, 3]*s[2, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 1]*ke[2, 3]*s[2, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 1]*
       ke[2, 3]*s[2, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*ke[2, 3]*s[2, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 5]*
       ke[2, 4]*s[2, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*ke[2, 4]*s[2, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       ke[2, 5]*s[2, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((-122 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*ke[2, 5]*s[2, 4]*gamma[2, 3])/
      (90*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*
       ke[2, 5]*s[2, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((-122 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*ke[2, 5]*s[2, 4]*gamma[2, 3])/
      (90*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 4]*
       ke[2, 5]*s[2, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 4]*ke[2, 5]*s[2, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*
       ke[3, 1]*s[2, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[2, 1]*ke[3, 2]*s[2, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 1]*
       ke[3, 4]*s[2, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[3, 5]*s[2, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*
       ke[3, 5]*s[2, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*ke[3, 5]*s[2, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 1]*
       ke[3, 5]*s[2, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*ke[3, 5]*s[2, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 1]*
       ke[3, 5]*s[2, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*ke[3, 5]*s[2, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((-122 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*
       ke[3, 5]*s[2, 4]*gamma[2, 3])/(90*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 4]*ke[3, 5]*s[2, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       ke[3, 5]*s[2, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*ke[4, 1]*s[2, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[1, 5]*
       ke[4, 1]*s[2, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 3]*ke[4, 1]*s[2, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 3]*
       ke[4, 1]*s[2, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 4]*ke[4, 1]*s[2, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*
       ke[4, 1]*s[2, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 5]*ke[4, 1]*s[2, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*
       ke[4, 1]*s[2, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 2]*ke[4, 1]*s[2, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[3, 4]*
       ke[4, 1]*s[2, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[3, 4]*ke[1, 2]*ke[3, 5]*ke[4, 1]*s[2, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[3, 5]*
       ke[4, 1]*s[2, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 5]*ke[4, 1]*s[2, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 5]*
       ke[4, 1]*s[2, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*ke[4, 2]*s[2, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*
       ke[4, 2]*s[2, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[2, 3]*ke[4, 2]*s[2, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[2, 3]*
       ke[4, 2]*s[2, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 5]*ke[1, 3]*ke[2, 4]*ke[4, 2]*s[2, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[1, 5]*ke[2, 3]*ke[2, 4]*
       ke[4, 2]*s[2, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*ke[4, 2]*s[2, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 1]*
       ke[4, 2]*s[2, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 5]*ke[4, 2]*s[2, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 5]*
       ke[4, 2]*s[2, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 3]*ke[2, 4]*ke[3, 5]*ke[4, 2]*s[2, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[4, 1]*
       ke[4, 2]*s[2, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[4, 1]*ke[4, 2]*s[2, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[3, 5]*ke[3, 4]*ke[4, 1]*
       ke[4, 2]*s[2, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[3, 4]*ke[3, 5]*ke[4, 1]*ke[4, 2]*s[2, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 4]*
       ke[4, 3]*s[2, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 5]*ke[4, 3]*s[2, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 2]*ke[1, 4]*ke[1, 5]*
       ke[4, 3]*s[2, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 1]*ke[4, 3]*s[2, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 1]*
       ke[4, 3]*s[2, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*ke[4, 3]*s[2, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 4]*
       ke[4, 3]*s[2, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 5]*ke[4, 3]*s[2, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((-122 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 5]*
       ke[4, 3]*s[2, 4]*gamma[2, 3])/(90*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ke[2, 4]*ke[2, 5]*ke[4, 3]*s[2, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[4, 1]*
       ke[4, 3]*s[2, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[4, 1]*ke[4, 3]*s[2, 4]*gamma[2, 3])/
      (60*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 4]*ke[4, 1]*
       ke[4, 3]*s[2, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 5]*ke[4, 1]*ke[4, 3]*s[2, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[4, 2]*
       ke[4, 3]*s[2, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[4, 2]*ke[4, 3]*s[2, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[1, 5]*ke[2, 4]*ke[4, 2]*
       ke[4, 3]*s[2, 4]*gamma[2, 3])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[4, 1]*ke[4, 2]*ke[4, 3]*s[2, 4]*gamma[2, 3])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*
       s[1, 3]*s[2, 4]*gamma[2, 3])/(360*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*s[1, 3]*s[2, 4]*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*
       s[1, 3]*s[2, 4]*gamma[2, 3])/(120*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*s[1, 3]*s[2, 4]*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[2, 4]*ee[3, 5]*ke[4, 1]*
       s[1, 3]*s[2, 4]*gamma[2, 3])/(120*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[4, 2]*s[1, 3]*s[2, 4]*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[1, 3]*
       s[1, 4]*s[2, 4]*gamma[2, 3])/(360*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*s[1, 4]*s[2, 4]*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[3, 5]) + ((-50 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*
       s[1, 4]*s[2, 4]*gamma[2, 3])/(72*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*s[1, 4]*s[2, 4]*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[2, 3]*
       s[1, 4]*s[2, 4]*gamma[2, 3])/(360*Sqrt[2]*eps*s[3, 5]) + 
     ((-50 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*s[1, 4]*s[2, 4]*gamma[2, 3])/
      (72*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[3, 1]*
       s[1, 4]*s[2, 4]*gamma[2, 3])/(360*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[3, 2]*s[1, 4]*s[2, 4]*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[3, 5]) - ((-50 + Ds)*ee[1, 2]*ee[3, 5]*ke[3, 4]*
       s[1, 4]*s[2, 4]*gamma[2, 3])/(72*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*s[1, 4]*s[2, 4]*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*
       s[1, 4]*s[2, 4]*gamma[2, 3])/(360*Sqrt[2]*eps*s[3, 5]) + 
     ((-50 + Ds)*ee[1, 2]*ee[3, 4]*ke[3, 5]*s[1, 4]*s[2, 4]*gamma[2, 3])/
      (72*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*
       s[1, 4]*s[2, 4]*gamma[2, 3])/(360*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*s[1, 4]*s[2, 4]*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[3, 5]) + ((-50 + Ds)*ee[1, 2]*ee[4, 5]*ke[4, 3]*
       s[1, 4]*s[2, 4]*gamma[2, 3])/(72*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*s[2, 3]*s[2, 4]*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[3, 5]) - ((-122 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*
       s[2, 3]*s[2, 4]*gamma[2, 3])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*s[2, 3]*s[2, 4]*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[4, 1]*
       s[2, 3]*s[2, 4]*gamma[2, 3])/(360*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[1, 3]*s[2, 4]^2*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*
       s[2, 4]^2*gamma[2, 3])/(360*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*s[2, 4]^2*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*
       s[2, 4]^2*gamma[2, 3])/(120*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[2, 3]*s[2, 4]^2*gamma[2, 3])/
      (360*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*
       s[2, 4]^2*gamma[2, 3])/(120*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[2, 4]*ee[3, 5]*ke[3, 1]*s[2, 4]^2*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[3, 2]*
       s[2, 4]^2*gamma[2, 3])/(360*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[3, 4]*s[2, 4]^2*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*
       s[2, 4]^2*gamma[2, 3])/(360*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*s[2, 4]^2*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[3, 5]*
       s[2, 4]^2*gamma[2, 3])/(120*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*s[2, 4]^2*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*
       s[2, 4]^2*gamma[2, 3])/(360*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[4, 3]*s[2, 4]^2*gamma[2, 3])/
      (120*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*
       ke[1, 4]*gamma[2, 4])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[1, 5]*gamma[2, 4])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*ke[2, 1]*
       gamma[2, 4])/(60*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[1, 4]*ke[2, 1]*gamma[2, 4])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[1, 5]*ke[2, 1]*
       gamma[2, 4])/(180*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 1]*ke[2, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps) + ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*ke[2, 3]*
       gamma[2, 4])/(60*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*ke[2, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 5]*ke[2, 4]*
       gamma[2, 4])/(180*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 1]*ke[2, 4]*gamma[2, 4])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 1]*ke[2, 4]*
       gamma[2, 4])/(180*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*ke[2, 4]*gamma[2, 4])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[2, 5]*
       gamma[2, 4])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*ke[2, 5]*gamma[2, 4])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*ke[2, 5]*
       gamma[2, 4])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*ke[3, 1]*gamma[2, 4])/
      (180*Sqrt[2]*eps) - ((-122 + Ds)*ee[3, 4]*ke[1, 2]*ke[1, 5]*ke[3, 1]*
       gamma[2, 4])/(90*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[1, 5]*ke[3, 1]*gamma[2, 4])/
      (60*Sqrt[2]*eps) + ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 3]*ke[3, 1]*
       gamma[2, 4])/(180*Sqrt[2]*eps) + 
     ((-122 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 3]*ke[3, 1]*gamma[2, 4])/
      (90*Sqrt[2]*eps) - ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 4]*ke[3, 1]*
       gamma[2, 4])/(180*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 4]*ke[3, 1]*gamma[2, 4])/
      (60*Sqrt[2]*eps) - ((-122 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 4]*ke[3, 1]*
       gamma[2, 4])/(90*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*ke[3, 1]*gamma[2, 4])/
      (180*Sqrt[2]*eps) - ((-122 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 5]*ke[3, 1]*
       gamma[2, 4])/(90*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 5]*ke[3, 1]*gamma[2, 4])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 5]*ke[3, 1]*
       gamma[2, 4])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*ke[3, 1]*gamma[2, 4])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*ke[3, 2]*
       gamma[2, 4])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*ke[3, 2]*gamma[2, 4])/
      (180*Sqrt[2]*eps) + ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[2, 1]*ke[3, 2]*
       gamma[2, 4])/(60*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[2, 4]*ke[3, 2]*gamma[2, 4])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[2, 4]*ke[3, 2]*
       gamma[2, 4])/(180*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 5]*ke[2, 3]*ke[2, 4]*ke[3, 2]*gamma[2, 4])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[2, 5]*ke[3, 2]*
       gamma[2, 4])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 4]*ke[2, 5]*ke[3, 2]*gamma[2, 4])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 4]*ke[2, 3]*ke[2, 5]*ke[3, 2]*
       gamma[2, 4])/(60*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*ke[3, 2]*gamma[2, 4])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*ke[3, 2]*
       gamma[2, 4])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 1]*ke[3, 2]*gamma[2, 4])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 1]*ke[3, 2]*
       gamma[2, 4])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*ke[3, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 5]*ke[3, 4]*
       gamma[2, 4])/(180*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 5]*ke[3, 4]*gamma[2, 4])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 1]*ke[3, 4]*
       gamma[2, 4])/(60*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 1]*ke[3, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*ke[3, 4]*
       gamma[2, 4])/(60*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*ke[3, 4]*gamma[2, 4])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 5]*ke[3, 4]*
       gamma[2, 4])/(180*Sqrt[2]*eps) - 
     ((-122 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 5]*ke[3, 4]*gamma[2, 4])/
      (90*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 5]*ke[3, 4]*
       gamma[2, 4])/(60*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[3, 1]*ke[3, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[3, 1]*ke[3, 4]*
       gamma[2, 4])/(60*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[3, 1]*ke[3, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 1]*ke[3, 4]*
       gamma[2, 4])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[3, 2]*ke[3, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 2]*ke[3, 4]*
       gamma[2, 4])/(180*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 5]*ke[2, 3]*ke[3, 2]*ke[3, 4]*gamma[2, 4])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[3, 5]*ke[3, 1]*ke[3, 2]*ke[3, 4]*
       gamma[2, 4])/(180*Sqrt[2]*eps) + 
     ((-122 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[3, 5]*gamma[2, 4])/
      (90*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*ke[3, 5]*
       gamma[2, 4])/(180*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[3, 5]*gamma[2, 4])/
      (60*Sqrt[2]*eps) + ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*ke[3, 5]*
       gamma[2, 4])/(180*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*ke[3, 5]*gamma[2, 4])/
      (60*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 4]*ke[3, 5]*
       gamma[2, 4])/(180*Sqrt[2]*eps) + 
     ((-122 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 4]*ke[3, 5]*gamma[2, 4])/
      (90*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 4]*ke[3, 5]*
       gamma[2, 4])/(60*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[3, 4]*ke[1, 2]*ke[3, 1]*ke[3, 5]*gamma[2, 4])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[3, 1]*ke[3, 5]*
       gamma[2, 4])/(60*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 1]*ke[3, 5]*gamma[2, 4])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 1]*ke[3, 5]*
       gamma[2, 4])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 2]*ke[3, 5]*gamma[2, 4])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 2]*ke[3, 5]*
       gamma[2, 4])/(180*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 4]*ke[2, 3]*ke[3, 2]*ke[3, 5]*gamma[2, 4])/
      (60*Sqrt[2]*eps) + ((238 + Ds)*ee[3, 4]*ke[3, 1]*ke[3, 2]*ke[3, 5]*
       gamma[2, 4])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*ke[4, 1]*gamma[2, 4])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*ke[4, 1]*
       gamma[2, 4])/(60*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[1, 5]*ke[4, 1]*gamma[2, 4])/
      (60*Sqrt[2]*eps) + ((-2 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 3]*ke[4, 1]*
       gamma[2, 4])/(60*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 3]*ke[4, 1]*gamma[2, 4])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 4]*ke[4, 1]*
       gamma[2, 4])/(60*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 4]*ke[4, 1]*gamma[2, 4])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 5]*ke[4, 1]*
       gamma[2, 4])/(60*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 5]*ke[4, 1]*gamma[2, 4])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[3, 2]*ke[4, 1]*
       gamma[2, 4])/(180*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[4, 5]*ke[2, 3]*ke[3, 2]*ke[4, 1]*gamma[2, 4])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[3, 4]*ke[4, 1]*
       gamma[2, 4])/(60*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[3, 5]*ke[4, 1]*gamma[2, 4])/
      (60*Sqrt[2]*eps) + ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[2, 1]*ke[4, 2]*
       gamma[2, 4])/(180*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[3, 5]*ke[1, 4]*ke[2, 1]*ke[4, 2]*gamma[2, 4])/
      (60*Sqrt[2]*eps) + ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[2, 1]*ke[4, 2]*
       gamma[2, 4])/(60*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[4, 5]*ke[1, 3]*ke[3, 1]*ke[4, 2]*gamma[2, 4])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[3, 1]*ke[4, 2]*
       gamma[2, 4])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[3, 1]*ke[4, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[4, 5]*ke[3, 1]*ke[3, 2]*ke[4, 3]*
       gamma[2, 4])/(180*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 5]*ke[1, 2]*ke[3, 4]*ke[4, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 2]*ke[1, 5]*ke[3, 4]*ke[4, 3]*
       gamma[2, 4])/(60*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 5]*ke[3, 1]*ke[3, 4]*ke[4, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 4]*ke[1, 2]*ke[3, 5]*ke[4, 3]*
       gamma[2, 4])/(60*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 2]*ke[1, 4]*ke[3, 5]*ke[4, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps) + ((-2 + Ds)*ee[2, 5]*ke[3, 4]*ke[4, 1]*ke[4, 3]*
       gamma[2, 4])/(60*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*s[1, 2]*gamma[2, 4])/
      (120*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*s[1, 2]*
       gamma[2, 4])/(120*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*s[1, 2]*gamma[2, 4])/
      (360*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[1, 3]*s[1, 2]*
       gamma[2, 4])/(360*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*s[1, 2]*gamma[2, 4])/
      (360*Sqrt[2]*eps) + ((-122 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*s[1, 2]*
       gamma[2, 4])/(180*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*s[1, 2]*gamma[2, 4])/
      (120*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*s[1, 2]*
       gamma[2, 4])/(120*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*s[1, 2]*gamma[2, 4])/
      (120*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*s[1, 2]*
       gamma[2, 4])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*s[1, 2]*gamma[2, 4])/
      (120*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[2, 4]*s[1, 2]*
       gamma[2, 4])/(360*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*s[1, 2]*gamma[2, 4])/
      (120*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[2, 5]*s[1, 2]*
       gamma[2, 4])/(360*Sqrt[2]*eps) + 
     ((-122 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*s[1, 2]*gamma[2, 4])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[3, 1]*s[1, 2]*
       gamma[2, 4])/(360*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[3, 1]*s[1, 2]*gamma[2, 4])/
      (360*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*s[1, 2]*
       gamma[2, 4])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*s[1, 2]*gamma[2, 4])/
      (120*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*s[1, 2]*
       gamma[2, 4])/(360*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[3, 4]*s[1, 2]*gamma[2, 4])/
      (120*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*s[1, 2]*
       gamma[2, 4])/(360*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[3, 5]*s[1, 2]*gamma[2, 4])/
      (120*Sqrt[2]*eps) + ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*s[1, 2]*
       gamma[2, 4])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 4]*ee[3, 5]*ke[4, 1]*s[1, 2]*gamma[2, 4])/
      (120*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*s[1, 2]*
       gamma[2, 4])/(120*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 4]*ee[3, 5]*ke[4, 2]*s[1, 2]*gamma[2, 4])/
      (120*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[4, 2]*s[1, 2]*
       gamma[2, 4])/(360*Sqrt[2]*eps) + 
     ((-50 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*s[1, 3]*gamma[2, 4])/
      (72*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*s[1, 3]*
       gamma[2, 4])/(360*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*s[1, 3]*gamma[2, 4])/
      (360*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*s[1, 3]*
       gamma[2, 4])/(360*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*s[1, 3]*gamma[2, 4])/
      (360*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*s[1, 3]*
       gamma[2, 4])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[1, 5]*s[1, 3]*gamma[2, 4])/
      (120*Sqrt[2]*eps) - ((-122 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*s[1, 3]*
       gamma[2, 4])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*s[1, 3]*gamma[2, 4])/
      (360*Sqrt[2]*eps) - ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*s[1, 3]*
       gamma[2, 4])/(360*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*s[1, 3]*gamma[2, 4])/
      (120*Sqrt[2]*eps) + ((-122 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*s[1, 3]*
       gamma[2, 4])/(180*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[2, 4]*s[1, 3]*gamma[2, 4])/
      (120*Sqrt[2]*eps) - ((-122 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*s[1, 3]*
       gamma[2, 4])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[2, 5]*s[1, 3]*gamma[2, 4])/
      (360*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[2, 5]*s[1, 3]*
       gamma[2, 4])/(120*Sqrt[2]*eps) + 
     ((-50 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*s[1, 3]*gamma[2, 4])/
      (72*Sqrt[2]*eps) + ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*s[1, 3]*
       gamma[2, 4])/(120*Sqrt[2]*eps) + 
     ((-122 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps) - ((-122 + Ds)*ee[1, 2]*ee[3, 5]*ke[3, 4]*s[1, 3]*
       gamma[2, 4])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*s[1, 3]*gamma[2, 4])/
      (360*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*s[1, 3]*
       gamma[2, 4])/(120*Sqrt[2]*eps) + 
     ((-122 + Ds)*ee[1, 2]*ee[3, 4]*ke[3, 5]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps) + ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*s[1, 3]*
       gamma[2, 4])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 3]*ee[4, 5]*ke[4, 2]*s[1, 3]*gamma[2, 4])/
      (120*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*s[1, 3]*
       gamma[2, 4])/(360*Sqrt[2]*eps) + 
     ((-122 + Ds)*ee[1, 2]*ee[4, 5]*ke[4, 3]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*s[1, 4]*
       gamma[2, 4])/(60*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*s[1, 4]*gamma[2, 4])/
      (60*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*s[1, 4]*
       gamma[2, 4])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*s[1, 4]*gamma[2, 4])/
      (360*Sqrt[2]*eps) + ((-122 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*s[1, 4]*
       gamma[2, 4])/(180*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*s[1, 4]*gamma[2, 4])/
      (120*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*s[1, 4]*
       gamma[2, 4])/(120*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*s[1, 4]*gamma[2, 4])/
      (120*Sqrt[2]*eps) - ((-2 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*s[1, 4]*
       gamma[2, 4])/(120*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*s[1, 4]*gamma[2, 4])/
      (120*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[2, 3]*s[1, 4]*
       gamma[2, 4])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*s[1, 4]*gamma[2, 4])/
      (120*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*s[1, 4]*
       gamma[2, 4])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*s[1, 4]*gamma[2, 4])/
      (120*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[2, 5]*s[1, 4]*
       gamma[2, 4])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*s[1, 4]*gamma[2, 4])/
      (120*Sqrt[2]*eps) + ((-122 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*s[1, 4]*
       gamma[2, 4])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[3, 1]*s[1, 4]*gamma[2, 4])/
      (360*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[3, 2]*s[1, 4]*
       gamma[2, 4])/(360*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*s[1, 4]*gamma[2, 4])/
      (120*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*s[1, 4]*
       gamma[2, 4])/(360*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*s[1, 4]*gamma[2, 4])/
      (120*Sqrt[2]*eps) + ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*s[1, 4]*
       gamma[2, 4])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*s[2, 3]*gamma[2, 4])/
      (120*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*s[2, 3]*
       gamma[2, 4])/(360*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*s[2, 3]*gamma[2, 4])/
      (120*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[1, 5]*s[2, 3]*
       gamma[2, 4])/(360*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*s[2, 3]*gamma[2, 4])/
      (120*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[2, 4]*s[2, 3]*
       gamma[2, 4])/(360*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*s[2, 3]*gamma[2, 4])/
      (120*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[2, 5]*s[2, 3]*
       gamma[2, 4])/(120*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[2, 5]*s[2, 3]*gamma[2, 4])/
      (360*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*s[2, 3]*
       gamma[2, 4])/(120*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*s[2, 3]*gamma[2, 4])/
      (120*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*s[2, 3]*
       gamma[2, 4])/(360*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[3, 4]*s[2, 3]*gamma[2, 4])/
      (120*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*s[2, 3]*
       gamma[2, 4])/(120*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*s[2, 3]*gamma[2, 4])/
      (360*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[3, 5]*s[2, 3]*
       gamma[2, 4])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 3]*ee[4, 5]*ke[4, 1]*s[2, 3]*gamma[2, 4])/
      (120*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[4, 2]*s[2, 3]*
       gamma[2, 4])/(360*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[4, 3]*s[2, 3]*gamma[2, 4])/
      (120*Sqrt[2]*eps) + ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 5]*ke[2, 4]*
       ke[3, 1]*gamma[2, 4])/(30*Sqrt[2]*eps*s[2, 4]) - 
     ((-2 + Ds)*ke[1, 5]*ke[2, 1]*ke[2, 3]*ke[2, 4]*ke[3, 2]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[2, 4]) + ((-2 + Ds)*ke[1, 3]*ke[1, 5]*ke[2, 4]*
       ke[3, 1]*ke[3, 2]*gamma[2, 4])/(30*Sqrt[2]*eps*s[2, 4]) - 
     ((-2 + Ds)*ke[1, 5]*ke[2, 3]*ke[2, 4]*ke[3, 1]*ke[3, 2]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[2, 4]) - ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[2, 1]*
       ke[2, 4]*ke[3, 5]*gamma[2, 4])/(30*Sqrt[2]*eps*s[2, 4]) - 
     ((-2 + Ds)*ke[1, 2]*ke[2, 1]*ke[2, 3]*ke[2, 4]*ke[3, 5]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[2, 4]) + ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[2, 4]*
       ke[3, 1]*ke[3, 5]*gamma[2, 4])/(30*Sqrt[2]*eps*s[2, 4]) + 
     ((-2 + Ds)*ke[1, 3]*ke[2, 4]*ke[3, 1]*ke[3, 2]*ke[3, 5]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[2, 4]) - ((-2 + Ds)*ke[1, 5]*ke[2, 3]*ke[2, 4]*
       ke[3, 2]*ke[4, 1]*gamma[2, 4])/(30*Sqrt[2]*eps*s[2, 4]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[2, 4]*ke[3, 5]*ke[4, 1]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[2, 4]) - ((-2 + Ds)*ke[1, 2]*ke[2, 3]*ke[2, 4]*
       ke[3, 5]*ke[4, 1]*gamma[2, 4])/(30*Sqrt[2]*eps*s[2, 4]) - 
     ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[1, 5]*ke[3, 1]*ke[4, 2]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[2, 4]) + ((-2 + Ds)*ke[1, 5]*ke[2, 1]*ke[2, 3]*
       ke[3, 4]*ke[4, 2]*gamma[2, 4])/(30*Sqrt[2]*eps*s[2, 4]) - 
     ((-2 + Ds)*ke[1, 3]*ke[1, 5]*ke[3, 1]*ke[3, 4]*ke[4, 2]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[2, 4]) + ((-2 + Ds)*ke[1, 5]*ke[2, 3]*ke[3, 1]*
       ke[3, 4]*ke[4, 2]*gamma[2, 4])/(30*Sqrt[2]*eps*s[2, 4]) + 
     ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[2, 1]*ke[3, 5]*ke[4, 2]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[2, 4]) + ((-2 + Ds)*ke[1, 4]*ke[2, 1]*ke[2, 3]*
       ke[3, 5]*ke[4, 2]*gamma[2, 4])/(30*Sqrt[2]*eps*s[2, 4]) - 
     ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[3, 1]*ke[3, 5]*ke[4, 2]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[2, 4]) - ((-2 + Ds)*ke[1, 3]*ke[3, 1]*ke[3, 4]*
       ke[3, 5]*ke[4, 2]*gamma[2, 4])/(30*Sqrt[2]*eps*s[2, 4]) + 
     ((-2 + Ds)*ke[1, 5]*ke[2, 3]*ke[3, 4]*ke[4, 1]*ke[4, 2]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[2, 4]) + ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[3, 5]*
       ke[4, 1]*ke[4, 2]*gamma[2, 4])/(30*Sqrt[2]*eps*s[2, 4]) + 
     ((-2 + Ds)*ke[1, 4]*ke[2, 3]*ke[3, 5]*ke[4, 1]*ke[4, 2]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[2, 4]) - ((-2 + Ds)*ke[1, 5]*ke[2, 1]*ke[2, 4]*
       ke[3, 2]*ke[4, 3]*gamma[2, 4])/(30*Sqrt[2]*eps*s[2, 4]) - 
     ((-2 + Ds)*ke[1, 5]*ke[2, 4]*ke[3, 1]*ke[3, 2]*ke[4, 3]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[2, 4]) - ((-2 + Ds)*ke[1, 2]*ke[2, 1]*ke[2, 4]*
       ke[3, 5]*ke[4, 3]*gamma[2, 4])/(30*Sqrt[2]*eps*s[2, 4]) - 
     ((-2 + Ds)*ke[1, 5]*ke[2, 4]*ke[3, 2]*ke[4, 1]*ke[4, 3]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[2, 4]) - ((-2 + Ds)*ke[1, 2]*ke[2, 4]*ke[3, 5]*
       ke[4, 1]*ke[4, 3]*gamma[2, 4])/(30*Sqrt[2]*eps*s[2, 4]) + 
     ((-2 + Ds)*ke[1, 5]*ke[2, 1]*ke[3, 4]*ke[4, 2]*ke[4, 3]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[2, 4]) + ((-2 + Ds)*ke[1, 5]*ke[3, 1]*ke[3, 4]*
       ke[4, 2]*ke[4, 3]*gamma[2, 4])/(30*Sqrt[2]*eps*s[2, 4]) + 
     ((-2 + Ds)*ke[1, 4]*ke[2, 1]*ke[3, 5]*ke[4, 2]*ke[4, 3]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[2, 4]) + ((-2 + Ds)*ke[1, 5]*ke[3, 4]*ke[4, 1]*
       ke[4, 2]*ke[4, 3]*gamma[2, 4])/(30*Sqrt[2]*eps*s[2, 4]) + 
     ((-2 + Ds)*ke[1, 4]*ke[3, 5]*ke[4, 1]*ke[4, 2]*ke[4, 3]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[2, 4]) + ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[1, 5]*
       ke[2, 1]*s[1, 2]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) + 
     ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*ke[2, 3]*s[1, 2]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 4]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*
       ke[2, 4]*s[1, 2]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) - 
     ((238 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 5]*ke[2, 4]*s[1, 2]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) - ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 1]*
       ke[2, 4]*s[1, 2]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) - 
     ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 1]*ke[2, 4]*s[1, 2]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) - ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*
       ke[2, 4]*s[1, 2]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*ke[2, 5]*s[1, 2]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) - ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[1, 5]*
       ke[3, 1]*s[1, 2]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) + 
     ((-122 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 3]*ke[3, 1]*s[1, 2]*gamma[2, 4])/
      (90*Sqrt[2]*eps*s[2, 4]) - ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 4]*
       ke[3, 1]*s[1, 2]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) - 
     ((-122 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 4]*ke[3, 1]*s[1, 2]*gamma[2, 4])/
      (90*Sqrt[2]*eps*s[2, 4]) + ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*
       ke[3, 1]*s[1, 2]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) - 
     ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*ke[3, 1]*s[1, 2]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) + ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[2, 4]*
       ke[3, 2]*s[1, 2]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) - 
     ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[2, 4]*ke[3, 2]*s[1, 2]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) + ((-2 + Ds)*ee[1, 5]*ke[2, 3]*ke[2, 4]*
       ke[3, 2]*s[1, 2]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) - 
     ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 1]*ke[3, 2]*s[1, 2]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) + ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       ke[3, 5]*s[1, 2]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 4]*ke[3, 5]*s[1, 2]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) + ((-122 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 4]*
       ke[3, 5]*s[1, 2]*gamma[2, 4])/(90*Sqrt[2]*eps*s[2, 4]) + 
     ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 4]*ke[3, 5]*s[1, 2]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 4]) - ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[3, 1]*
       ke[3, 5]*s[1, 2]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) - 
     ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 1]*ke[3, 5]*s[1, 2]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) + ((238 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 1]*
       ke[3, 5]*s[1, 2]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) + 
     ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 3]*ke[4, 1]*s[1, 2]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 4]) - ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 4]*
       ke[4, 1]*s[1, 2]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) - 
     ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 4]*ke[4, 1]*s[1, 2]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) - ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 4]*
       ke[4, 1]*s[1, 2]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 5]*ke[4, 1]*s[1, 2]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) + ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[3, 5]*
       ke[4, 1]*s[1, 2]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) + 
     ((-2 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 5]*ke[4, 1]*s[1, 2]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 4]) - ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*
       ke[4, 2]*s[1, 2]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*ke[4, 2]*s[1, 2]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) + ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[2, 1]*
       ke[4, 2]*s[1, 2]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) + 
     ((-2 + Ds)*ee[3, 5]*ke[1, 4]*ke[2, 1]*ke[4, 2]*s[1, 2]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 4]) + ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[2, 1]*
       ke[4, 2]*s[1, 2]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*ke[4, 2]*s[1, 2]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) + ((-122 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*
       ke[4, 2]*s[1, 2]*gamma[2, 4])/(90*Sqrt[2]*eps*s[2, 4]) - 
     ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[3, 1]*ke[4, 2]*s[1, 2]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) - ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[3, 4]*
       ke[4, 2]*s[1, 2]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 4]*ke[4, 2]*s[1, 2]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) - ((-2 + Ds)*ee[1, 5]*ke[2, 3]*ke[3, 4]*
       ke[4, 2]*s[1, 2]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) + 
     ((238 + Ds)*ee[3, 5]*ke[3, 1]*ke[3, 4]*ke[4, 2]*s[1, 2]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) - ((-122 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 5]*
       ke[4, 2]*s[1, 2]*gamma[2, 4])/(90*Sqrt[2]*eps*s[2, 4]) - 
     ((238 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 5]*ke[4, 2]*s[1, 2]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) - ((-2 + Ds)*ee[1, 4]*ke[2, 3]*ke[3, 5]*
       ke[4, 2]*s[1, 2]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) - 
     ((238 + Ds)*ee[3, 4]*ke[3, 1]*ke[3, 5]*ke[4, 2]*s[1, 2]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) + ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[4, 1]*
       ke[4, 2]*s[1, 2]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) + 
     ((-2 + Ds)*ee[3, 5]*ke[1, 4]*ke[4, 1]*ke[4, 2]*s[1, 2]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 4]) + ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[4, 1]*
       ke[4, 2]*s[1, 2]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) + 
     ((238 + Ds)*ee[2, 5]*ke[2, 4]*ke[3, 1]*ke[4, 3]*s[1, 2]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) - ((238 + Ds)*ee[2, 4]*ke[2, 5]*ke[3, 1]*
       ke[4, 3]*s[1, 2]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) + 
     ((-2 + Ds)*ee[1, 5]*ke[2, 4]*ke[3, 2]*ke[4, 3]*s[1, 2]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 4]) + ((-2 + Ds)*ee[1, 2]*ke[2, 4]*ke[3, 5]*
       ke[4, 3]*s[1, 2]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) + 
     ((-2 + Ds)*ee[2, 4]*ke[3, 5]*ke[4, 1]*ke[4, 3]*s[1, 2]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 4]) - ((238 + Ds)*ee[4, 5]*ke[3, 1]*ke[4, 2]*
       ke[4, 3]*s[1, 2]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) - 
     ((-2 + Ds)*ee[1, 5]*ke[3, 4]*ke[4, 2]*ke[4, 3]*s[1, 2]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 4]) - ((-2 + Ds)*ee[1, 4]*ke[3, 5]*ke[4, 2]*
       ke[4, 3]*s[1, 2]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) - 
     ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[1, 3]*s[1, 2]^2*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[2, 4]) - ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*
       s[1, 2]^2*gamma[2, 4])/(120*Sqrt[2]*eps*s[2, 4]) + 
     ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*s[1, 2]^2*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[2, 4]) + ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[2, 4]*
       s[1, 2]^2*gamma[2, 4])/(360*Sqrt[2]*eps*s[2, 4]) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*s[1, 2]^2*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[2, 4]) - ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[2, 5]*
       s[1, 2]^2*gamma[2, 4])/(360*Sqrt[2]*eps*s[2, 4]) + 
     ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[3, 1]*s[1, 2]^2*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[2, 4]) - ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*
       s[1, 2]^2*gamma[2, 4])/(360*Sqrt[2]*eps*s[2, 4]) + 
     ((-2 + Ds)*ee[2, 4]*ee[3, 5]*ke[4, 1]*s[1, 2]^2*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[2, 4]) - ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*
       s[1, 2]^2*gamma[2, 4])/(120*Sqrt[2]*eps*s[2, 4]) - 
     ((-2 + Ds)*ee[1, 4]*ee[3, 5]*ke[4, 2]*s[1, 2]^2*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[2, 4]) - ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[4, 2]*
       s[1, 2]^2*gamma[2, 4])/(360*Sqrt[2]*eps*s[2, 4]) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[1, 5]*ke[2, 1]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) + ((58 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*
       ke[2, 3]*s[1, 3]*gamma[2, 4])/(45*Sqrt[2]*eps*s[2, 4]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*ke[2, 4]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) - ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 5]*
       ke[2, 4]*s[1, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) - 
     ((238 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 5]*ke[2, 4]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) - ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 1]*
       ke[2, 4]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) - 
     ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*ke[2, 4]*s[1, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 4]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 3]*
       ke[2, 4]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) - 
     ((238 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*ke[2, 4]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) - ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 3]*
       ke[2, 4]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*ke[2, 5]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) + ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 3]*
       ke[2, 5]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) + 
     ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 3]*ke[3, 1]*s[1, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 4]) - ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 4]*
       ke[3, 1]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) - 
     ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 4]*ke[3, 1]*s[1, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 4]) - ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 4]*
       ke[3, 1]*s[1, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) + 
     ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 5]*ke[3, 1]*s[1, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 4]) - ((-2 + Ds)*ee[1, 3]*ke[1, 5]*ke[2, 4]*
       ke[3, 2]*s[1, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) + 
     ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[2, 4]*ke[3, 2]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) + ((-2 + Ds)*ee[1, 5]*ke[2, 3]*ke[2, 4]*
       ke[3, 2]*s[1, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*ke[3, 5]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) + ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 3]*
       ke[3, 5]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) - 
     ((-122 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 4]*ke[3, 5]*s[1, 3]*gamma[2, 4])/
      (90*Sqrt[2]*eps*s[2, 4]) - ((238 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 4]*
       ke[3, 5]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) - 
     ((238 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 4]*ke[3, 5]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) - ((-2 + Ds)*ee[1, 3]*ke[2, 4]*ke[3, 2]*
       ke[3, 5]*s[1, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) + 
     ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 3]*ke[4, 1]*s[1, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 4]) - ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 4]*
       ke[4, 1]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) - 
     ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 4]*ke[4, 1]*s[1, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 4]) - ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*
       ke[4, 1]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 5]*ke[4, 1]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) + ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*
       ke[4, 1]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) + 
     ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 2]*ke[4, 1]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) + ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 5]*
       ke[4, 1]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) - 
     ((238 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 5]*ke[4, 1]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) - ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*
       ke[4, 2]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*ke[4, 2]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) + ((-2 + Ds)*ee[1, 3]*ke[1, 4]*ke[1, 5]*
       ke[4, 2]*s[1, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) + 
     ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[2, 1]*ke[4, 2]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) + ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[2, 1]*
       ke[4, 2]*s[1, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[2, 3]*ke[4, 2]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) + ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[2, 3]*
       ke[4, 2]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) + 
     ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[2, 3]*ke[4, 2]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) + ((-2 + Ds)*ee[4, 5]*ke[1, 3]*ke[3, 1]*
       ke[4, 2]*s[1, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*ke[4, 2]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) + ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*
       ke[4, 2]*s[1, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) + 
     ((-2 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 4]*ke[4, 2]*s[1, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 4]) - ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[3, 4]*
       ke[4, 2]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) - 
     ((-2 + Ds)*ee[1, 5]*ke[2, 3]*ke[3, 4]*ke[4, 2]*s[1, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 4]) + ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 5]*
       ke[4, 2]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) + 
     ((-122 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 5]*ke[4, 2]*s[1, 3]*gamma[2, 4])/
      (90*Sqrt[2]*eps*s[2, 4]) + ((238 + Ds)*ee[3, 4]*ke[2, 1]*ke[3, 5]*
       ke[4, 2]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) + 
     ((-2 + Ds)*ee[1, 3]*ke[3, 4]*ke[3, 5]*ke[4, 2]*s[1, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 4]) + ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[4, 1]*
       ke[4, 2]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) + 
     ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[4, 1]*ke[4, 2]*s[1, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 4]) + ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[4, 1]*
       ke[4, 2]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) - 
     ((238 + Ds)*ee[3, 5]*ke[3, 4]*ke[4, 1]*ke[4, 2]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) + ((238 + Ds)*ee[3, 4]*ke[3, 5]*ke[4, 1]*
       ke[4, 2]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*ke[4, 3]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 4]*
       ke[4, 3]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) - 
     ((238 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 4]*ke[4, 3]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) - ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 4]*
       ke[4, 3]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 5]*ke[4, 3]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) + ((-2 + Ds)*ee[1, 5]*ke[2, 4]*ke[3, 2]*
       ke[4, 3]*s[1, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 4]*ke[4, 1]*ke[4, 3]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) + ((238 + Ds)*ee[2, 4]*ke[2, 5]*ke[4, 1]*
       ke[4, 3]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[4, 2]*ke[4, 3]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) + ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[4, 2]*
       ke[4, 3]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) + 
     ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[4, 2]*ke[4, 3]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) - ((-2 + Ds)*ee[1, 5]*ke[3, 4]*ke[4, 2]*
       ke[4, 3]*s[1, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) + 
     ((238 + Ds)*ee[4, 5]*ke[4, 1]*ke[4, 2]*ke[4, 3]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) - ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[1, 3]*
       s[1, 2]*s[1, 3]*gamma[2, 4])/(360*Sqrt[2]*eps*s[2, 4]) + 
     ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[1, 5]*s[1, 2]*s[1, 3]*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[2, 4]) - ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*
       s[1, 2]*s[1, 3]*gamma[2, 4])/(360*Sqrt[2]*eps*s[2, 4]) - 
     ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*s[1, 2]*s[1, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 4]) + ((-50 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*
       s[1, 2]*s[1, 3]*gamma[2, 4])/(72*Sqrt[2]*eps*s[2, 4]) + 
     ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[2, 4]*s[1, 2]*s[1, 3]*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[2, 4]) + ((238 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*
       s[1, 2]*s[1, 3]*gamma[2, 4])/(360*Sqrt[2]*eps*s[2, 4]) - 
     ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[2, 5]*s[1, 2]*s[1, 3]*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[2, 4]) + ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[3, 1]*
       s[1, 2]*s[1, 3]*gamma[2, 4])/(360*Sqrt[2]*eps*s[2, 4]) + 
     ((-122 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*s[1, 2]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) - ((-50 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*
       s[1, 2]*s[1, 3]*gamma[2, 4])/(72*Sqrt[2]*eps*s[2, 4]) - 
     ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[4, 2]*s[1, 2]*s[1, 3]*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[2, 4]) - ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[4, 2]*
       s[1, 2]*s[1, 3]*gamma[2, 4])/(360*Sqrt[2]*eps*s[2, 4]) - 
     ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*s[1, 2]*s[1, 3]*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[2, 4]) - ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*
       s[1, 3]^2*gamma[2, 4])/(360*Sqrt[2]*eps*s[2, 4]) - 
     ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*s[1, 3]^2*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[2, 4]) + ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*
       s[1, 3]^2*gamma[2, 4])/(120*Sqrt[2]*eps*s[2, 4]) + 
     ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[2, 4]*s[1, 3]^2*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[2, 4]) + ((238 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*
       s[1, 3]^2*gamma[2, 4])/(360*Sqrt[2]*eps*s[2, 4]) - 
     ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[2, 5]*s[1, 3]^2*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[2, 4]) - ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*
       s[1, 3]^2*gamma[2, 4])/(120*Sqrt[2]*eps*s[2, 4]) - 
     ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[4, 2]*s[1, 3]^2*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[2, 4]) - ((-2 + Ds)*ee[1, 3]*ee[4, 5]*ke[4, 2]*
       s[1, 3]^2*gamma[2, 4])/(120*Sqrt[2]*eps*s[2, 4]) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[1, 5]*ke[2, 1]*s[1, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) + ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*
       ke[2, 3]*s[1, 4]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*ke[2, 4]*s[1, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) - ((238 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 5]*
       ke[2, 4]*s[1, 4]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) - 
     ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 1]*ke[2, 4]*s[1, 4]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 4]) - ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 1]*
       ke[2, 4]*s[1, 4]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) - 
     ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*ke[2, 4]*s[1, 4]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 4]) + ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       ke[2, 5]*s[1, 4]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) + 
     ((-122 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 3]*ke[3, 1]*s[1, 4]*gamma[2, 4])/
      (90*Sqrt[2]*eps*s[2, 4]) - ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 4]*
       ke[3, 1]*s[1, 4]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) - 
     ((-122 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 4]*ke[3, 1]*s[1, 4]*gamma[2, 4])/
      (90*Sqrt[2]*eps*s[2, 4]) + ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*
       ke[3, 1]*s[1, 4]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) - 
     ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*ke[3, 1]*s[1, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) + ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[2, 4]*
       ke[3, 2]*s[1, 4]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) - 
     ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[2, 4]*ke[3, 2]*s[1, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) + ((-2 + Ds)*ee[1, 5]*ke[2, 3]*ke[2, 4]*
       ke[3, 2]*s[1, 4]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) - 
     ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 1]*ke[3, 2]*s[1, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) - ((-122 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       ke[3, 5]*s[1, 4]*gamma[2, 4])/(90*Sqrt[2]*eps*s[2, 4]) - 
     ((-2 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 3]*ke[3, 5]*s[1, 4]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 4]) + ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 4]*
       ke[3, 5]*s[1, 4]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) + 
     ((-122 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 4]*ke[3, 5]*s[1, 4]*gamma[2, 4])/
      (90*Sqrt[2]*eps*s[2, 4]) + ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       ke[3, 5]*s[1, 4]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) - 
     ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 1]*ke[3, 5]*s[1, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) + ((238 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 1]*
       ke[3, 5]*s[1, 4]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) + 
     ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 3]*ke[4, 1]*s[1, 4]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 4]) - ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 4]*
       ke[4, 1]*s[1, 4]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) - 
     ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 4]*ke[4, 1]*s[1, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) - ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 4]*
       ke[4, 1]*s[1, 4]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 5]*ke[4, 1]*s[1, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) - ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*
       ke[4, 2]*s[1, 4]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*ke[4, 2]*s[1, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) + ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[2, 1]*
       ke[4, 2]*s[1, 4]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) + 
     ((-2 + Ds)*ee[3, 5]*ke[1, 4]*ke[2, 1]*ke[4, 2]*s[1, 4]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 4]) + ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[2, 1]*
       ke[4, 2]*s[1, 4]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*ke[4, 2]*s[1, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) + ((-122 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*
       ke[4, 2]*s[1, 4]*gamma[2, 4])/(90*Sqrt[2]*eps*s[2, 4]) - 
     ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[3, 1]*ke[4, 2]*s[1, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) - ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[3, 4]*
       ke[4, 2]*s[1, 4]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 4]*ke[4, 2]*s[1, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) - ((-2 + Ds)*ee[1, 5]*ke[2, 3]*ke[3, 4]*
       ke[4, 2]*s[1, 4]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) + 
     ((238 + Ds)*ee[3, 5]*ke[3, 1]*ke[3, 4]*ke[4, 2]*s[1, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) - ((-122 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 5]*
       ke[4, 2]*s[1, 4]*gamma[2, 4])/(90*Sqrt[2]*eps*s[2, 4]) - 
     ((238 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 5]*ke[4, 2]*s[1, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) - ((-2 + Ds)*ee[1, 4]*ke[2, 3]*ke[3, 5]*
       ke[4, 2]*s[1, 4]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) - 
     ((238 + Ds)*ee[3, 4]*ke[3, 1]*ke[3, 5]*ke[4, 2]*s[1, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) + ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[4, 1]*
       ke[4, 2]*s[1, 4]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) + 
     ((-2 + Ds)*ee[3, 5]*ke[1, 4]*ke[4, 1]*ke[4, 2]*s[1, 4]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 4]) + ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[4, 1]*
       ke[4, 2]*s[1, 4]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) + 
     ((238 + Ds)*ee[2, 5]*ke[2, 4]*ke[3, 1]*ke[4, 3]*s[1, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) - ((238 + Ds)*ee[2, 4]*ke[2, 5]*ke[3, 1]*
       ke[4, 3]*s[1, 4]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) + 
     ((-2 + Ds)*ee[1, 5]*ke[2, 4]*ke[3, 2]*ke[4, 3]*s[1, 4]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 4]) - ((-2 + Ds)*ee[2, 4]*ke[2, 1]*ke[3, 5]*
       ke[4, 3]*s[1, 4]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) + 
     ((-2 + Ds)*ee[1, 2]*ke[2, 4]*ke[3, 5]*ke[4, 3]*s[1, 4]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 4]) - ((238 + Ds)*ee[4, 5]*ke[3, 1]*ke[4, 2]*
       ke[4, 3]*s[1, 4]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 4]) - 
     ((-2 + Ds)*ee[1, 5]*ke[3, 4]*ke[4, 2]*ke[4, 3]*s[1, 4]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 4]) - ((-2 + Ds)*ee[1, 4]*ke[3, 5]*ke[4, 2]*
       ke[4, 3]*s[1, 4]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) - 
     ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[1, 3]*s[1, 2]*s[1, 4]*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[2, 4]) - ((-2 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*
       s[1, 2]*s[1, 4]*gamma[2, 4])/(120*Sqrt[2]*eps*s[2, 4]) - 
     ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*s[1, 2]*s[1, 4]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 4]) + ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*
       s[1, 2]*s[1, 4]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) + 
     ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[2, 4]*s[1, 2]*s[1, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) + ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*
       s[1, 2]*s[1, 4]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) - 
     ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[2, 5]*s[1, 2]*s[1, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) + ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[3, 1]*
       s[1, 2]*s[1, 4]*gamma[2, 4])/(360*Sqrt[2]*eps*s[2, 4]) - 
     ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*s[1, 2]*s[1, 4]*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[2, 4]) + ((-2 + Ds)*ee[2, 4]*ee[3, 5]*ke[4, 1]*
       s[1, 2]*s[1, 4]*gamma[2, 4])/(120*Sqrt[2]*eps*s[2, 4]) - 
     ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*s[1, 2]*s[1, 4]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 4]) - ((-2 + Ds)*ee[1, 4]*ee[3, 5]*ke[4, 2]*
       s[1, 2]*s[1, 4]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) - 
     ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[4, 2]*s[1, 2]*s[1, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 4]) - ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*
       s[1, 3]*s[1, 4]*gamma[2, 4])/(360*Sqrt[2]*eps*s[2, 4]) - 
     ((-50 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*s[1, 3]*s[1, 4]*gamma[2, 4])/
      (72*Sqrt[2]*eps*s[2, 4]) + ((-50 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*
       s[1, 3]*s[1, 4]*gamma[2, 4])/(72*Sqrt[2]*eps*s[2, 4]) + 
     ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[2, 4]*s[1, 3]*s[1, 4]*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[2, 4]) + ((238 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*
       s[1, 3]*s[1, 4]*gamma[2, 4])/(360*Sqrt[2]*eps*s[2, 4]) - 
     ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[2, 5]*s[1, 3]*s[1, 4]*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[2, 4]) - ((-50 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*
       s[1, 3]*s[1, 4]*gamma[2, 4])/(72*Sqrt[2]*eps*s[2, 4]) - 
     ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[4, 2]*s[1, 3]*s[1, 4]*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[2, 4]) - ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[4, 2]*
       s[1, 3]*s[1, 4]*gamma[2, 4])/(360*Sqrt[2]*eps*s[2, 4]) - 
     ((-2 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*s[1, 4]^2*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[2, 4]) - ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*
       s[1, 4]^2*gamma[2, 4])/(120*Sqrt[2]*eps*s[2, 4]) + 
     ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*s[1, 4]^2*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[2, 4]) + ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[2, 4]*
       s[1, 4]^2*gamma[2, 4])/(360*Sqrt[2]*eps*s[2, 4]) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*s[1, 4]^2*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[2, 4]) - ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[2, 5]*
       s[1, 4]^2*gamma[2, 4])/(360*Sqrt[2]*eps*s[2, 4]) - 
     ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*s[1, 4]^2*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[2, 4]) - ((-2 + Ds)*ee[1, 4]*ee[3, 5]*ke[4, 2]*
       s[1, 4]^2*gamma[2, 4])/(120*Sqrt[2]*eps*s[2, 4]) - 
     ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[4, 2]*s[1, 4]^2*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[2, 4]) + ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*
       ke[2, 3]*s[2, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) - 
     ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[1, 5]*ke[3, 1]*s[2, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 4]) + ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 3]*
       ke[3, 1]*s[2, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) - 
     ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[3, 1]*ke[3, 5]*s[2, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 4]) + ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 3]*
       ke[4, 1]*s[2, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) + 
     ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*ke[4, 3]*s[2, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 4]) + ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[3, 1]*
       ke[4, 3]*s[2, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 4]) + 
     ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[4, 1]*ke[4, 3]*s[2, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 4]) - ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[1, 3]*
       s[1, 2]*s[2, 3]*gamma[2, 4])/(360*Sqrt[2]*eps*s[2, 4]) + 
     ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[1, 5]*s[1, 2]*s[2, 3]*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[2, 4]) - ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*
       s[1, 2]*s[2, 3]*gamma[2, 4])/(120*Sqrt[2]*eps*s[2, 4]) + 
     ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[3, 1]*s[1, 2]*s[2, 3]*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[2, 4]) - ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*
       s[1, 2]*s[2, 3]*gamma[2, 4])/(120*Sqrt[2]*eps*s[2, 4]) + 
     ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[1, 5]*s[1, 3]*s[2, 3]*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[2, 4]) - ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*
       s[1, 3]*s[2, 3]*gamma[2, 4])/(360*Sqrt[2]*eps*s[2, 4]) - 
     ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*s[1, 3]*s[2, 3]*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[2, 4]) + ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*
       s[1, 3]*s[2, 3]*gamma[2, 4])/(120*Sqrt[2]*eps*s[2, 4]) - 
     ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[4, 1]*s[1, 3]*s[2, 3]*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[2, 4]) - ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*
       s[1, 3]*s[2, 3]*gamma[2, 4])/(120*Sqrt[2]*eps*s[2, 4]) - 
     ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[1, 3]*s[1, 4]*s[2, 3]*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[2, 4]) + ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[1, 5]*
       s[1, 4]*s[2, 3]*gamma[2, 4])/(360*Sqrt[2]*eps*s[2, 4]) - 
     ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*s[1, 4]*s[2, 3]*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[2, 4]) + ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[3, 1]*
       s[1, 4]*s[2, 3]*gamma[2, 4])/(360*Sqrt[2]*eps*s[2, 4]) - 
     ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*s[1, 4]*s[2, 3]*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[2, 4]) + ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*
       s[2, 4]*gamma[2, 4])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*s[2, 4]*gamma[2, 4])/
      (120*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*s[2, 4]*
       gamma[2, 4])/(360*Sqrt[2]*eps) + 
     ((-122 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*s[2, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*s[2, 4]*
       gamma[2, 4])/(120*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*s[2, 4]*gamma[2, 4])/
      (120*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*s[2, 4]*
       gamma[2, 4])/(120*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[3, 1]*s[2, 4]*gamma[2, 4])/
      (360*Sqrt[2]*eps) - ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 4]*ke[1, 5]*
       ke[3, 1]*gamma[2, 4])/(30*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 4]*ke[2, 5]*ke[3, 1]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[1, 5]*
       ke[3, 1]*ke[3, 2]*gamma[2, 4])/(30*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[2, 5]*ke[3, 1]*ke[3, 2]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 5]*
       ke[3, 1]*ke[3, 4]*gamma[2, 4])/(30*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[2, 5]*ke[3, 1]*ke[3, 4]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ke[1, 3]*ke[1, 5]*ke[3, 1]*
       ke[3, 2]*ke[3, 4]*gamma[2, 4])/(30*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ke[1, 3]*ke[2, 5]*ke[3, 1]*ke[3, 2]*ke[3, 4]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 4]*
       ke[3, 1]*ke[3, 5]*gamma[2, 4])/(30*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[3, 1]*ke[3, 2]*ke[3, 5]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[3, 1]*
       ke[3, 4]*ke[3, 5]*gamma[2, 4])/(30*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ke[1, 3]*ke[3, 1]*ke[3, 2]*ke[3, 4]*ke[3, 5]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[2, 5]*
       ke[3, 2]*ke[4, 1]*gamma[2, 4])/(30*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 4]*ke[3, 5]*ke[4, 1]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[3, 2]*
       ke[3, 5]*ke[4, 1]*gamma[2, 4])/(30*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[1, 5]*ke[3, 1]*ke[4, 2]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ke[1, 3]*ke[1, 5]*ke[3, 1]*
       ke[3, 4]*ke[4, 2]*gamma[2, 4])/(30*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[3, 1]*ke[3, 5]*ke[4, 2]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ke[1, 3]*ke[3, 1]*ke[3, 4]*
       ke[3, 5]*ke[4, 2]*gamma[2, 4])/(30*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[3, 5]*ke[4, 1]*ke[4, 2]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ke[1, 2]*ke[1, 5]*ke[3, 1]*
       ke[3, 4]*ke[4, 3]*gamma[2, 4])/(30*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ke[1, 2]*ke[2, 5]*ke[3, 1]*ke[3, 4]*ke[4, 3]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ke[1, 5]*ke[3, 1]*ke[3, 2]*
       ke[3, 4]*ke[4, 3]*gamma[2, 4])/(30*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ke[1, 4]*ke[2, 5]*ke[3, 2]*ke[4, 1]*ke[4, 3]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ke[1, 2]*ke[1, 5]*ke[3, 4]*
       ke[4, 1]*ke[4, 3]*gamma[2, 4])/(30*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ke[1, 2]*ke[2, 5]*ke[3, 4]*ke[4, 1]*ke[4, 3]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ke[1, 5]*ke[3, 2]*ke[3, 4]*
       ke[4, 1]*ke[4, 3]*gamma[2, 4])/(30*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[3, 5]*ke[4, 1]*ke[4, 3]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ke[1, 4]*ke[3, 2]*ke[3, 5]*
       ke[4, 1]*ke[4, 3]*gamma[2, 4])/(30*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ke[1, 5]*ke[3, 1]*ke[3, 4]*ke[4, 2]*ke[4, 3]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ke[1, 5]*ke[3, 4]*ke[4, 1]*
       ke[4, 2]*ke[4, 3]*gamma[2, 4])/(30*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ke[1, 4]*ke[3, 5]*ke[4, 1]*ke[4, 2]*ke[4, 3]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*
       ke[1, 4]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[1, 5]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*
       ke[1, 5]*s[1, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[1, 4]*ke[2, 1]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       ke[2, 5]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*ke[2, 5]*s[1, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*
       ke[2, 5]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*ke[3, 1]*s[1, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*
       ke[3, 1]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[1, 5]*ke[3, 1]*s[1, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 3]*
       ke[3, 1]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 4]*ke[3, 1]*s[1, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 5]*
       ke[3, 1]*s[1, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 5]*ke[3, 1]*s[1, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 5]*
       ke[3, 1]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*ke[3, 2]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*
       ke[3, 2]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[1, 3]*ke[1, 4]*ke[1, 5]*ke[3, 2]*s[1, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[2, 5]*
       ke[3, 2]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((-122 + Ds)*ee[1, 3]*ke[1, 4]*ke[2, 5]*ke[3, 2]*s[1, 3]*gamma[2, 4])/
      (90*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[4, 5]*ke[1, 3]*ke[3, 1]*
       ke[3, 2]*s[1, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*ke[3, 2]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*
       ke[3, 2]*s[1, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 5]*ke[3, 4]*s[1, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 5]*
       ke[3, 4]*s[1, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 2]*ke[3, 4]*s[1, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[1, 3]*ke[2, 5]*ke[3, 2]*
       ke[3, 4]*s[1, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[3, 5]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((-122 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*
       ke[3, 5]*s[1, 3]*gamma[2, 4])/(90*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 2]*ke[3, 5]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((-122 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 2]*
       ke[3, 5]*s[1, 3]*gamma[2, 4])/(90*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[3, 4]*ke[3, 5]*s[1, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[1, 3]*ke[3, 2]*ke[3, 4]*
       ke[3, 5]*s[1, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*ke[4, 1]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[1, 5]*
       ke[4, 1]*s[1, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 4]*ke[4, 1]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 5]*
       ke[4, 1]*s[1, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 5]*ke[4, 1]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[3, 2]*
       ke[4, 1]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 2]*ke[4, 1]*s[1, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 2]*
       ke[4, 1]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[3, 4]*ke[4, 1]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[3, 4]*
       ke[4, 1]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 4]*ke[4, 1]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[3, 5]*ke[3, 2]*ke[3, 4]*
       ke[4, 1]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[3, 4]*ke[1, 2]*ke[3, 5]*ke[4, 1]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[3, 4]*ke[3, 2]*ke[3, 5]*
       ke[4, 1]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*ke[4, 2]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*
       ke[4, 2]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[1, 3]*ke[1, 4]*ke[1, 5]*ke[4, 2]*s[1, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[4, 5]*ke[1, 3]*ke[3, 1]*
       ke[4, 2]*s[1, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*ke[4, 2]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*
       ke[4, 2]*s[1, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 4]*ke[4, 2]*s[1, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 5]*
       ke[4, 2]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((-122 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 5]*ke[4, 2]*s[1, 3]*gamma[2, 4])/
      (90*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[1, 3]*ke[3, 4]*ke[3, 5]*
       ke[4, 2]*s[1, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[4, 1]*ke[4, 2]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[4, 1]*
       ke[4, 2]*s[1, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[3, 5]*ke[3, 4]*ke[4, 1]*ke[4, 2]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[3, 4]*ke[3, 5]*ke[4, 1]*
       ke[4, 2]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 4]*ke[4, 3]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 5]*
       ke[4, 3]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 1]*ke[4, 3]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 5]*
       ke[4, 3]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 5]*ke[4, 3]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[3, 2]*
       ke[4, 3]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[3, 2]*ke[4, 3]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 5]*ke[1, 2]*ke[3, 4]*
       ke[4, 3]*s[1, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[2, 5]*ke[2, 1]*ke[3, 4]*ke[4, 3]*s[1, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 2]*ke[2, 5]*ke[3, 4]*
       ke[4, 3]*s[1, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[1, 5]*ke[3, 2]*ke[3, 4]*ke[4, 3]*s[1, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[4, 1]*
       ke[4, 3]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 4]*ke[4, 1]*ke[4, 3]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[2, 4]*ke[2, 5]*ke[4, 1]*
       ke[4, 3]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[3, 2]*ke[4, 1]*ke[4, 3]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[4, 2]*
       ke[4, 3]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[4, 2]*ke[4, 3]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 5]*ke[3, 4]*ke[4, 2]*
       ke[4, 3]*s[1, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[4, 1]*ke[4, 2]*ke[4, 3]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*
       s[1, 3]^2*gamma[2, 4])/(120*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*s[1, 3]^2*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*
       s[1, 3]^2*gamma[2, 4])/(120*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*s[1, 3]^2*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[2, 3]*
       s[1, 3]^2*gamma[2, 4])/(360*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[2, 4]*s[1, 3]^2*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[2, 5]*
       s[1, 3]^2*gamma[2, 4])/(360*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[2, 5]*s[1, 3]^2*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*
       s[1, 3]^2*gamma[2, 4])/(120*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*s[1, 3]^2*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[3, 2]*
       s[1, 3]^2*gamma[2, 4])/(360*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[1, 3]*ee[4, 5]*ke[3, 2]*s[1, 3]^2*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*
       s[1, 3]^2*gamma[2, 4])/(120*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[4, 2]*s[1, 3]^2*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 3]*ee[4, 5]*ke[4, 2]*
       s[1, 3]^2*gamma[2, 4])/(120*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*ke[1, 4]*s[1, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       ke[1, 5]*s[1, 4]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[1, 4]*ke[2, 1]*s[1, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       ke[2, 5]*s[1, 4]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*ke[2, 5]*s[1, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*
       ke[3, 1]*s[1, 4]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((-122 + Ds)*ee[3, 4]*ke[1, 2]*ke[1, 5]*ke[3, 1]*s[1, 4]*gamma[2, 4])/
      (90*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 3]*
       ke[3, 1]*s[1, 4]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((-122 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 5]*ke[3, 1]*s[1, 4]*gamma[2, 4])/
      (90*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 5]*
       ke[3, 1]*s[1, 4]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*ke[3, 2]*s[1, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*
       ke[3, 2]*s[1, 4]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((-122 + Ds)*ee[1, 4]*ke[1, 3]*ke[2, 5]*ke[3, 2]*s[1, 4]*gamma[2, 4])/
      (90*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 3]*ke[1, 4]*ke[2, 5]*
       ke[3, 2]*s[1, 4]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*ke[3, 2]*s[1, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((-122 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*
       ke[3, 2]*s[1, 4]*gamma[2, 4])/(90*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 1]*ke[3, 2]*s[1, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*
       ke[3, 4]*s[1, 4]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 5]*ke[3, 4]*s[1, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 1]*
       ke[3, 4]*s[1, 4]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 5]*ke[3, 4]*s[1, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 5]*
       ke[3, 4]*s[1, 4]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[3, 1]*ke[3, 4]*s[1, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[3, 1]*
       ke[3, 4]*s[1, 4]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 1]*ke[3, 4]*s[1, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[3, 2]*
       ke[3, 4]*s[1, 4]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 2]*ke[3, 4]*s[1, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[3, 5]*ke[3, 1]*ke[3, 2]*
       ke[3, 4]*s[1, 4]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((-122 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[3, 5]*s[1, 4]*gamma[2, 4])/
      (90*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*
       ke[3, 5]*s[1, 4]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[3, 4]*ke[1, 2]*ke[3, 1]*ke[3, 5]*s[1, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((-122 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 2]*
       ke[3, 5]*s[1, 4]*gamma[2, 4])/(90*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 2]*ke[3, 5]*s[1, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[3, 4]*ke[3, 1]*ke[3, 2]*
       ke[3, 5]*s[1, 4]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*ke[4, 1]*s[1, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*
       ke[4, 1]*s[1, 4]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[1, 5]*ke[4, 1]*s[1, 4]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 3]*
       ke[4, 1]*s[1, 4]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 4]*ke[4, 1]*s[1, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 5]*
       ke[4, 1]*s[1, 4]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 5]*ke[4, 1]*s[1, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 5]*
       ke[4, 1]*s[1, 4]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[3, 2]*ke[4, 1]*s[1, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 2]*
       ke[4, 1]*s[1, 4]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 2]*ke[4, 1]*s[1, 4]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*
       ke[4, 2]*s[1, 4]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*ke[4, 2]*s[1, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*
       ke[4, 2]*s[1, 4]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((-122 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*ke[4, 2]*s[1, 4]*gamma[2, 4])/
      (90*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[3, 4]*
       ke[4, 2]*s[1, 4]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 4]*ke[4, 2]*s[1, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[3, 5]*ke[3, 1]*ke[3, 4]*
       ke[4, 2]*s[1, 4]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((-122 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 5]*ke[4, 2]*s[1, 4]*gamma[2, 4])/
      (90*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 5]*
       ke[4, 2]*s[1, 4]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[3, 4]*ke[3, 1]*ke[3, 5]*ke[4, 2]*s[1, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[4, 1]*
       ke[4, 2]*s[1, 4]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[3, 5]*ke[1, 4]*ke[4, 1]*ke[4, 2]*s[1, 4]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[4, 1]*
       ke[4, 2]*s[1, 4]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[3, 1]*ke[4, 3]*s[1, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[2, 5]*ke[2, 4]*ke[3, 1]*
       ke[4, 3]*s[1, 4]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[2, 4]*ke[2, 5]*ke[3, 1]*ke[4, 3]*s[1, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 4]*ke[2, 5]*ke[3, 2]*
       ke[4, 3]*s[1, 4]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[4, 5]*ke[3, 1]*ke[3, 2]*ke[4, 3]*s[1, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 5]*ke[1, 2]*ke[3, 4]*
       ke[4, 3]*s[1, 4]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[2, 5]*ke[2, 1]*ke[3, 4]*ke[4, 3]*s[1, 4]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 2]*ke[2, 5]*ke[3, 4]*
       ke[4, 3]*s[1, 4]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[1, 5]*ke[3, 2]*ke[3, 4]*ke[4, 3]*s[1, 4]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 4]*ke[1, 2]*ke[3, 5]*
       ke[4, 3]*s[1, 4]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[1, 4]*ke[3, 2]*ke[3, 5]*ke[4, 3]*s[1, 4]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[4, 5]*ke[3, 1]*ke[4, 2]*
       ke[4, 3]*s[1, 4]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[1, 5]*ke[3, 4]*ke[4, 2]*ke[4, 3]*s[1, 4]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 4]*ke[3, 5]*ke[4, 2]*
       ke[4, 3]*s[1, 4]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 5]) - 
     ((-50 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*s[1, 3]*s[1, 4]*gamma[2, 4])/
      (72*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*
       s[1, 3]*s[1, 4]*gamma[2, 4])/(360*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*s[1, 3]*s[1, 4]*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[2, 5]) + ((-50 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*
       s[1, 3]*s[1, 4]*gamma[2, 4])/(72*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[2, 3]*s[1, 3]*s[1, 4]*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[2, 4]*
       s[1, 3]*s[1, 4]*gamma[2, 4])/(360*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[2, 5]*s[1, 3]*s[1, 4]*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[2, 5]*
       s[1, 3]*s[1, 4]*gamma[2, 4])/(360*Sqrt[2]*eps*s[2, 5]) - 
     ((-50 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*s[1, 3]*s[1, 4]*gamma[2, 4])/
      (72*Sqrt[2]*eps*s[2, 5]) - ((-50 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*
       s[1, 3]*s[1, 4]*gamma[2, 4])/(72*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[3, 2]*s[1, 3]*s[1, 4]*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[3, 2]*
       s[1, 3]*s[1, 4]*gamma[2, 4])/(360*Sqrt[2]*eps*s[2, 5]) - 
     ((-50 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*s[1, 3]*s[1, 4]*gamma[2, 4])/
      (72*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[4, 2]*
       s[1, 3]*s[1, 4]*gamma[2, 4])/(360*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[4, 2]*s[1, 3]*s[1, 4]*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*
       s[1, 4]^2*gamma[2, 4])/(120*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*s[1, 4]^2*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*
       s[1, 4]^2*gamma[2, 4])/(360*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*s[1, 4]^2*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[2, 3]*
       s[1, 4]^2*gamma[2, 4])/(120*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[2, 4]*s[1, 4]^2*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[2, 5]*
       s[1, 4]^2*gamma[2, 4])/(120*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[2, 5]*s[1, 4]^2*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*
       s[1, 4]^2*gamma[2, 4])/(120*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*s[1, 4]^2*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 4]*ee[3, 5]*ke[3, 2]*
       s[1, 4]^2*gamma[2, 4])/(120*Sqrt[2]*eps*s[2, 5]) - 
     ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[3, 2]*s[1, 4]^2*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*
       s[1, 4]^2*gamma[2, 4])/(120*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[1, 4]*ee[3, 5]*ke[4, 2]*s[1, 4]^2*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[2, 5]) - ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[4, 2]*
       s[1, 4]^2*gamma[2, 4])/(360*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[1, 4]*ke[4, 1]*s[2, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[2, 5]*ke[3, 1]*ke[3, 4]*
       ke[4, 3]*s[2, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ke[1, 4]*ke[4, 1]*ke[4, 3]*s[2, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[2, 5]*ke[3, 4]*ke[4, 1]*
       ke[4, 3]*s[2, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*s[1, 3]*s[2, 3]*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*
       s[1, 3]*s[2, 3]*gamma[2, 4])/(120*Sqrt[2]*eps*s[2, 5]) + 
     ((-122 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*s[1, 3]*s[2, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*
       s[1, 3]*s[2, 3]*gamma[2, 4])/(360*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*s[1, 4]*s[2, 3]*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*
       s[1, 4]*s[2, 3]*gamma[2, 4])/(360*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*s[1, 4]*s[2, 3]*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*
       s[1, 4]*s[2, 3]*gamma[2, 4])/(360*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*s[1, 4]*s[2, 3]*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*
       s[1, 4]*s[2, 3]*gamma[2, 4])/(120*Sqrt[2]*eps*s[2, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[1, 4]*ke[3, 1]*s[2, 4]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 5]) - ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[3, 1]*
       ke[3, 4]*s[2, 4]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[2, 5]*ke[3, 1]*ke[3, 4]*ke[4, 3]*s[2, 4]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[2, 5]*ke[3, 4]*ke[4, 1]*
       ke[4, 3]*s[2, 4]*gamma[2, 4])/(60*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*s[1, 3]*s[2, 4]*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*
       s[1, 3]*s[2, 4]*gamma[2, 4])/(120*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*s[1, 3]*s[2, 4]*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*
       s[1, 3]*s[2, 4]*gamma[2, 4])/(120*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*s[1, 3]*s[2, 4]*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[2, 5]) + ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*
       s[1, 3]*s[2, 4]*gamma[2, 4])/(360*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*s[1, 4]*s[2, 4]*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[2, 5]) + ((-122 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*
       s[1, 4]*s[2, 4]*gamma[2, 4])/(180*Sqrt[2]*eps*s[2, 5]) + 
     ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*s[1, 4]*s[2, 4]*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[2, 5]) + ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*
       s[1, 4]*s[2, 4]*gamma[2, 4])/(120*Sqrt[2]*eps*s[2, 5]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 5]*ke[2, 4]*ke[3, 1]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 4]*
       ke[2, 5]*ke[3, 1]*gamma[2, 4])/(30*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ke[1, 5]*ke[2, 1]*ke[2, 3]*ke[2, 4]*ke[3, 2]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ke[1, 4]*ke[2, 1]*ke[2, 3]*
       ke[2, 5]*ke[3, 2]*gamma[2, 4])/(30*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ke[1, 3]*ke[1, 5]*ke[2, 4]*ke[3, 1]*ke[3, 2]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ke[1, 5]*ke[2, 3]*ke[2, 4]*
       ke[3, 1]*ke[3, 2]*gamma[2, 4])/(30*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[2, 5]*ke[3, 1]*ke[3, 2]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ke[1, 4]*ke[2, 3]*ke[2, 5]*
       ke[3, 1]*ke[3, 2]*gamma[2, 4])/(30*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 5]*ke[2, 1]*ke[3, 4]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ke[1, 2]*ke[1, 5]*ke[2, 1]*
       ke[2, 3]*ke[3, 4]*gamma[2, 4])/(30*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[2, 1]*ke[2, 5]*ke[3, 4]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ke[1, 2]*ke[2, 1]*ke[2, 3]*
       ke[2, 5]*ke[3, 4]*gamma[2, 4])/(30*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[2, 5]*ke[3, 1]*ke[3, 4]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ke[1, 5]*ke[2, 1]*ke[2, 3]*
       ke[3, 2]*ke[3, 4]*gamma[2, 4])/(30*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ke[1, 5]*ke[2, 3]*ke[3, 1]*ke[3, 2]*ke[3, 4]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ke[1, 3]*ke[2, 5]*ke[3, 1]*
       ke[3, 2]*ke[3, 4]*gamma[2, 4])/(30*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 4]*ke[2, 1]*ke[3, 5]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[2, 1]*
       ke[2, 3]*ke[3, 5]*gamma[2, 4])/(30*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[2, 1]*ke[2, 4]*ke[3, 5]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ke[1, 2]*ke[2, 1]*ke[2, 3]*
       ke[2, 4]*ke[3, 5]*gamma[2, 4])/(30*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[2, 4]*ke[3, 1]*ke[3, 5]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ke[1, 4]*ke[2, 1]*ke[2, 3]*
       ke[3, 2]*ke[3, 5]*gamma[2, 4])/(30*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ke[1, 4]*ke[2, 3]*ke[3, 1]*ke[3, 2]*ke[3, 5]*gamma[2, 4])/
      (30*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ke[1, 3]*ke[2, 4]*ke[3, 1]*
       ke[3, 2]*ke[3, 5]*gamma[2, 4])/(30*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*ke[2, 1]*s[1, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[1, 5]*
       ke[2, 1]*s[1, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 4]*ke[2, 3]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 5]*
       ke[2, 3]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 1]*ke[2, 3]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*
       ke[2, 3]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 5]*ke[2, 4]*s[1, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 1]*
       ke[2, 4]*s[1, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 3]*ke[2, 4]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*
       ke[2, 4]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 3]*ke[2, 4]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*
       ke[2, 5]*s[1, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[2, 5]*s[1, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*
       ke[2, 5]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*ke[2, 5]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 3]*
       ke[2, 5]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[1, 4]*ke[3, 1]*s[1, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[1, 5]*
       ke[3, 1]*s[1, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 3]*ke[3, 1]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 3]*
       ke[3, 1]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 4]*ke[3, 1]*s[1, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 4]*
       ke[3, 1]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*ke[3, 1]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 5]*
       ke[3, 1]*s[1, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 5]*ke[3, 1]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*
       ke[3, 1]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*ke[3, 2]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*
       ke[3, 2]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[2, 1]*ke[3, 2]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[3, 4]*ke[1, 5]*ke[2, 1]*
       ke[3, 2]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[2, 4]*ke[3, 2]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((-122 + Ds)*ee[1, 3]*ke[1, 5]*ke[2, 4]*
       ke[3, 2]*s[1, 3]*gamma[2, 4])/(90*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[2, 4]*ke[3, 2]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[2, 5]*
       ke[3, 2]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((-122 + Ds)*ee[1, 3]*ke[1, 4]*ke[2, 5]*ke[3, 2]*s[1, 3]*gamma[2, 4])/
      (90*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[3, 4]*ke[2, 1]*ke[2, 5]*
       ke[3, 2]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*ke[3, 2]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*
       ke[3, 2]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 1]*ke[3, 2]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 1]*
       ke[3, 2]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 5]*ke[3, 4]*s[1, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 1]*
       ke[3, 4]*s[1, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*ke[3, 4]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 3]*
       ke[3, 4]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((-122 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*ke[3, 4]*s[1, 3]*gamma[2, 4])/
      (90*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 3]*
       ke[3, 4]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 5]*ke[3, 4]*s[1, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 5]*
       ke[3, 4]*s[1, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 5]*ke[3, 4]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 5]*
       ke[3, 4]*s[1, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[3, 1]*ke[3, 4]*s[1, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[3, 1]*
       ke[3, 4]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 1]*ke[3, 4]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[3, 2]*
       ke[3, 4]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 2]*ke[3, 4]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[3, 2]*
       ke[3, 4]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[1, 3]*ke[2, 5]*ke[3, 2]*ke[3, 4]*s[1, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[3, 5]*ke[3, 1]*ke[3, 2]*
       ke[3, 4]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*ke[3, 5]*s[1, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 1]*
       ke[3, 5]*s[1, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 1]*ke[3, 5]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*
       ke[3, 5]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((-122 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*ke[3, 5]*s[1, 3]*gamma[2, 4])/
      (90*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 3]*
       ke[3, 5]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 4]*ke[3, 5]*s[1, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 4]*
       ke[3, 5]*s[1, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 4]*ke[3, 5]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       ke[3, 5]*s[1, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[3, 1]*ke[3, 5]*s[1, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 1]*
       ke[3, 5]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 1]*ke[3, 5]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 2]*
       ke[3, 5]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 2]*ke[3, 5]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[3, 4]*ke[2, 1]*ke[3, 2]*
       ke[3, 5]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 3]*ke[2, 4]*ke[3, 2]*ke[3, 5]*s[1, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[3, 4]*ke[3, 1]*ke[3, 2]*
       ke[3, 5]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 3]*ke[4, 1]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[3, 2]*
       ke[4, 1]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[2, 3]*ke[4, 2]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[4, 5]*ke[1, 3]*ke[3, 1]*
       ke[4, 2]*s[1, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[3, 1]*ke[4, 2]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 1]*
       ke[4, 3]*s[1, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[3, 2]*ke[4, 3]*s[1, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[4, 5]*ke[3, 1]*ke[3, 2]*
       ke[4, 3]*s[1, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[1, 4]*s[1, 3]^2*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*
       s[1, 3]^2*gamma[2, 4])/(120*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*s[1, 3]^2*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[1, 5]*
       s[1, 3]^2*gamma[2, 4])/(360*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[1, 5]*s[1, 3]^2*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*
       s[1, 3]^2*gamma[2, 4])/(120*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*s[1, 3]^2*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[2, 4]*
       s[1, 3]^2*gamma[2, 4])/(120*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*s[1, 3]^2*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[2, 5]*
       s[1, 3]^2*gamma[2, 4])/(360*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[2, 5]*s[1, 3]^2*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*
       s[1, 3]^2*gamma[2, 4])/(120*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*s[1, 3]^2*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*
       s[1, 3]^2*gamma[2, 4])/(120*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[3, 4]*s[1, 3]^2*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*
       s[1, 3]^2*gamma[2, 4])/(360*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*s[1, 3]^2*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[3, 5]*
       s[1, 3]^2*gamma[2, 4])/(120*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[4, 1]*s[1, 3]^2*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 3]*ee[4, 5]*ke[4, 2]*
       s[1, 3]^2*gamma[2, 4])/(120*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[4, 3]*s[1, 3]^2*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*
       ke[2, 1]*s[1, 4]*gamma[2, 4])/(60*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 1]*ke[2, 3]*s[1, 4]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[4, 5]*ke[2, 1]*ke[2, 3]*
       ke[3, 2]*s[1, 4]*gamma[2, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[4, 5]*ke[2, 3]*ke[3, 1]*ke[3, 2]*s[1, 4]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*
       s[1, 3]*s[1, 4]*gamma[2, 4])/(120*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*s[1, 3]*s[1, 4]*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) - ((-122 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*
       s[1, 3]*s[1, 4]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[3, 2]*s[1, 3]*s[1, 4]*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*
       ke[1, 4]*s[2, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[1, 5]*s[2, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*
       ke[2, 1]*s[2, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[1, 4]*ke[2, 1]*s[2, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[1, 5]*
       ke[2, 1]*s[2, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[1, 5]*ke[2, 1]*s[2, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*
       ke[2, 4]*s[2, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 5]*ke[2, 4]*s[2, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 1]*
       ke[2, 4]*s[2, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 1]*ke[2, 4]*s[2, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*
       ke[2, 4]*s[2, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[2, 5]*s[2, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*
       ke[2, 5]*s[2, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[2, 5]*s[2, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       ke[2, 5]*s[2, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 1]*ke[2, 5]*s[2, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*
       ke[3, 1]*s[2, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[3, 4]*ke[1, 2]*ke[1, 5]*ke[3, 1]*s[2, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 3]*
       ke[3, 1]*s[2, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 3]*ke[3, 1]*s[2, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 4]*
       ke[3, 1]*s[2, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((-122 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 4]*ke[3, 1]*s[2, 3]*gamma[2, 4])/
      (90*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*
       ke[3, 1]*s[2, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 5]*ke[3, 1]*s[2, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((-122 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 5]*
       ke[3, 1]*s[2, 3]*gamma[2, 4])/(90*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*ke[3, 1]*s[2, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*
       ke[3, 2]*s[2, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*ke[3, 2]*s[2, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 5]*ke[1, 4]*ke[2, 3]*
       ke[3, 2]*s[2, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[1, 4]*ke[1, 5]*ke[2, 3]*ke[3, 2]*s[2, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[2, 4]*
       ke[3, 2]*s[2, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[2, 4]*ke[3, 2]*s[2, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 5]*ke[2, 3]*ke[2, 4]*
       ke[3, 2]*s[2, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[2, 5]*ke[3, 2]*s[2, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 3]*ke[1, 4]*ke[2, 5]*
       ke[3, 2]*s[2, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[1, 4]*ke[2, 3]*ke[2, 5]*ke[3, 2]*s[2, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*
       ke[3, 2]*s[2, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*ke[3, 2]*s[2, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 1]*
       ke[3, 2]*s[2, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 1]*ke[3, 2]*s[2, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*
       ke[3, 4]*s[2, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 5]*ke[3, 4]*s[2, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 5]*
       ke[3, 4]*s[2, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 1]*ke[3, 4]*s[2, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 1]*
       ke[3, 4]*s[2, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*ke[3, 4]*s[2, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*
       ke[3, 4]*s[2, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 5]*ke[3, 4]*s[2, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((-122 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 5]*
       ke[3, 4]*s[2, 3]*gamma[2, 4])/(90*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 5]*ke[3, 4]*s[2, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[3, 1]*
       ke[3, 4]*s[2, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[3, 1]*ke[3, 4]*s[2, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[3, 1]*
       ke[3, 4]*s[2, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 1]*ke[3, 4]*s[2, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[3, 2]*
       ke[3, 4]*s[2, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 2]*ke[3, 4]*s[2, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 5]*ke[2, 3]*ke[3, 2]*
       ke[3, 4]*s[2, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[3, 1]*ke[3, 2]*ke[3, 4]*s[2, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       ke[3, 5]*s[2, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*ke[3, 5]*s[2, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*
       ke[3, 5]*s[2, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[3, 5]*s[2, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       ke[3, 5]*s[2, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 1]*ke[3, 5]*s[2, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*
       ke[3, 5]*s[2, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 4]*ke[3, 5]*s[2, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((-122 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 4]*
       ke[3, 5]*s[2, 3]*gamma[2, 4])/(90*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 4]*ke[3, 5]*s[2, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[3, 4]*ke[1, 2]*ke[3, 1]*
       ke[3, 5]*s[2, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[3, 1]*ke[3, 5]*s[2, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 1]*
       ke[3, 5]*s[2, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 1]*ke[3, 5]*s[2, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 2]*
       ke[3, 5]*s[2, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 2]*ke[3, 5]*s[2, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[1, 4]*ke[2, 3]*ke[3, 2]*
       ke[3, 5]*s[2, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[3, 4]*ke[3, 1]*ke[3, 2]*ke[3, 5]*s[2, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*
       ke[4, 1]*s[2, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[3, 2]*ke[4, 1]*s[2, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[4, 5]*ke[2, 3]*ke[3, 2]*
       ke[4, 1]*s[2, 3]*gamma[2, 4])/(60*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[2, 1]*ke[4, 2]*s[2, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[3, 1]*
       ke[4, 2]*s[2, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 1]*ke[4, 3]*s[2, 3]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[3, 1]*
       ke[4, 3]*s[2, 3]*gamma[2, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[4, 5]*ke[3, 1]*ke[3, 2]*ke[4, 3]*s[2, 3]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[1, 4]*
       s[1, 3]*s[2, 3]*gamma[2, 4])/(360*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*s[1, 3]*s[2, 3]*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) + ((-50 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*
       s[1, 3]*s[2, 3]*gamma[2, 4])/(72*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[1, 5]*s[1, 3]*s[2, 3]*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[1, 5]*
       s[1, 3]*s[2, 3]*gamma[2, 4])/(360*Sqrt[2]*eps*s[4, 5]) - 
     ((-50 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*s[1, 3]*s[2, 3]*gamma[2, 4])/
      (72*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*
       s[1, 3]*s[2, 3]*gamma[2, 4])/(360*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[2, 4]*s[1, 3]*s[2, 3]*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) + ((-50 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*
       s[1, 3]*s[2, 3]*gamma[2, 4])/(72*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[2, 5]*s[1, 3]*s[2, 3]*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[2, 5]*
       s[1, 3]*s[2, 3]*gamma[2, 4])/(360*Sqrt[2]*eps*s[4, 5]) - 
     ((-50 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*s[1, 3]*s[2, 3]*gamma[2, 4])/
      (72*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*
       s[1, 3]*s[2, 3]*gamma[2, 4])/(360*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*s[1, 3]*s[2, 3]*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) + ((-50 + Ds)*ee[1, 2]*ee[3, 5]*ke[3, 4]*
       s[1, 3]*s[2, 3]*gamma[2, 4])/(72*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*s[1, 3]*s[2, 3]*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*
       s[1, 3]*s[2, 3]*gamma[2, 4])/(360*Sqrt[2]*eps*s[4, 5]) - 
     ((-50 + Ds)*ee[1, 2]*ee[3, 4]*ke[3, 5]*s[1, 3]*s[2, 3]*gamma[2, 4])/
      (72*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[4, 1]*
       s[1, 3]*s[2, 3]*gamma[2, 4])/(360*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[4, 2]*s[1, 3]*s[2, 3]*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) - ((-50 + Ds)*ee[1, 2]*ee[4, 5]*ke[4, 3]*
       s[1, 3]*s[2, 3]*gamma[2, 4])/(72*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*s[1, 4]*s[2, 3]*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*
       s[1, 4]*s[2, 3]*gamma[2, 4])/(120*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*s[1, 4]*s[2, 3]*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*
       s[1, 4]*s[2, 3]*gamma[2, 4])/(120*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[2, 3]*ee[4, 5]*ke[3, 1]*s[1, 4]*s[2, 3]*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[3, 2]*
       s[1, 4]*s[2, 3]*gamma[2, 4])/(360*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[1, 4]*s[2, 3]^2*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*
       s[2, 3]^2*gamma[2, 4])/(360*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*s[2, 3]^2*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[1, 5]*
       s[2, 3]^2*gamma[2, 4])/(120*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[1, 5]*s[2, 3]^2*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*
       s[2, 3]^2*gamma[2, 4])/(120*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*s[2, 3]^2*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[2, 4]*
       s[2, 3]^2*gamma[2, 4])/(360*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*s[2, 3]^2*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[2, 5]*
       s[2, 3]^2*gamma[2, 4])/(120*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[2, 5]*s[2, 3]^2*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*
       s[2, 3]^2*gamma[2, 4])/(120*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*s[2, 3]^2*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*
       s[2, 3]^2*gamma[2, 4])/(360*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[3, 4]*s[2, 3]^2*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*
       s[2, 3]^2*gamma[2, 4])/(120*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*s[2, 3]^2*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[3, 5]*
       s[2, 3]^2*gamma[2, 4])/(120*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[2, 3]*ee[4, 5]*ke[4, 1]*s[2, 3]^2*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[4, 2]*
       s[2, 3]^2*gamma[2, 4])/(360*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[4, 3]*s[2, 3]^2*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*
       ke[2, 1]*s[2, 4]*gamma[2, 4])/(60*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 1]*ke[2, 3]*s[2, 4]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*
       ke[3, 1]*s[2, 4]*gamma[2, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[4, 5]*ke[1, 3]*ke[3, 1]*ke[3, 2]*s[2, 4]*gamma[2, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*
       s[1, 3]*s[2, 4]*gamma[2, 4])/(120*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*s[1, 3]*s[2, 4]*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*
       s[1, 3]*s[2, 4]*gamma[2, 4])/(360*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*s[1, 3]*s[2, 4]*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[3, 1]*
       s[1, 3]*s[2, 4]*gamma[2, 4])/(360*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 3]*ee[4, 5]*ke[3, 2]*s[1, 3]*s[2, 4]*gamma[2, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*
       s[2, 3]*s[2, 4]*gamma[2, 4])/(360*Sqrt[2]*eps*s[4, 5]) - 
     ((-122 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*s[2, 3]*s[2, 4]*gamma[2, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*
       s[2, 3]*s[2, 4]*gamma[2, 4])/(120*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[3, 1]*s[2, 3]*s[2, 4]*gamma[2, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*
       ke[1, 5]*gamma[3, 4])/(60*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[1, 5]*ke[2, 1]*gamma[3, 4])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 4]*ke[2, 3]*
       gamma[3, 4])/(180*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 2]*ke[1, 4]*ke[1, 5]*ke[2, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps) + ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 1]*ke[2, 3]*
       gamma[3, 4])/(180*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*ke[2, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*ke[2, 4]*
       gamma[3, 4])/(180*Sqrt[2]*eps) + 
     ((-122 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 5]*ke[2, 4]*gamma[3, 4])/
      (90*Sqrt[2]*eps) - ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 1]*ke[2, 4]*
       gamma[3, 4])/(180*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*ke[2, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*ke[2, 4]*
       gamma[3, 4])/(60*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[2, 5]*gamma[3, 4])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*ke[2, 5]*
       gamma[3, 4])/(60*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*ke[2, 5]*gamma[3, 4])/
      (60*Sqrt[2]*eps) + ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*ke[2, 5]*
       gamma[3, 4])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*ke[2, 5]*gamma[3, 4])/
      (180*Sqrt[2]*eps) + ((-122 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*ke[2, 5]*
       gamma[3, 4])/(90*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 4]*ke[2, 5]*gamma[3, 4])/
      (60*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 4]*ke[2, 5]*
       gamma[3, 4])/(60*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[1, 4]*ke[3, 1]*gamma[3, 4])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[1, 5]*ke[3, 1]*
       gamma[3, 4])/(60*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 3]*ke[3, 1]*gamma[3, 4])/
      (180*Sqrt[2]*eps) + ((-122 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 3]*ke[3, 1]*
       gamma[3, 4])/(90*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 4]*ke[3, 1]*gamma[3, 4])/
      (180*Sqrt[2]*eps) - ((-122 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 4]*ke[3, 1]*
       gamma[3, 4])/(90*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*ke[3, 1]*gamma[3, 4])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 5]*ke[3, 1]*
       gamma[3, 4])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*ke[3, 1]*gamma[3, 4])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*ke[3, 2]*
       gamma[3, 4])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*ke[3, 2]*gamma[3, 4])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[2, 1]*ke[3, 2]*
       gamma[3, 4])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[2, 4]*ke[3, 2]*gamma[3, 4])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[2, 4]*ke[3, 2]*
       gamma[3, 4])/(180*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 5]*ke[2, 3]*ke[2, 4]*ke[3, 2]*gamma[3, 4])/
      (60*Sqrt[2]*eps) + ((-122 + Ds)*ee[1, 4]*ke[1, 3]*ke[2, 5]*ke[3, 2]*
       gamma[3, 4])/(90*Sqrt[2]*eps) - 
     ((-122 + Ds)*ee[1, 3]*ke[1, 4]*ke[2, 5]*ke[3, 2]*gamma[3, 4])/
      (90*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 4]*ke[2, 3]*ke[2, 5]*ke[3, 2]*
       gamma[3, 4])/(60*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*ke[3, 2]*gamma[3, 4])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 1]*ke[3, 2]*
       gamma[3, 4])/(180*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*ke[3, 5]*gamma[3, 4])/
      (30*Sqrt[2]*eps) + ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*ke[3, 5]*
       gamma[3, 4])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 1]*ke[3, 5]*gamma[3, 4])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*ke[3, 5]*
       gamma[3, 4])/(180*Sqrt[2]*eps) + 
     ((-50 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*ke[3, 5]*gamma[3, 4])/
      (36*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 4]*ke[3, 5]*
       gamma[3, 4])/(180*Sqrt[2]*eps) + 
     ((-50 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 4]*ke[3, 5]*gamma[3, 4])/
      (36*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 4]*ke[3, 5]*
       gamma[3, 4])/(30*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[3, 1]*ke[3, 5]*gamma[3, 4])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 1]*ke[3, 5]*
       gamma[3, 4])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 1]*ke[3, 5]*gamma[3, 4])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 2]*ke[3, 5]*
       gamma[3, 4])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 2]*ke[3, 5]*gamma[3, 4])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 4]*ke[2, 3]*ke[3, 2]*ke[3, 5]*
       gamma[3, 4])/(60*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[1, 4]*ke[4, 1]*gamma[3, 4])/
      (60*Sqrt[2]*eps) + ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 3]*ke[4, 1]*
       gamma[3, 4])/(180*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 3]*ke[4, 1]*gamma[3, 4])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 4]*ke[4, 1]*
       gamma[3, 4])/(180*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 4]*ke[4, 1]*gamma[3, 4])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*ke[4, 1]*
       gamma[3, 4])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 5]*ke[4, 1]*gamma[3, 4])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 5]*ke[4, 1]*
       gamma[3, 4])/(60*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*ke[4, 1]*gamma[3, 4])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[3, 2]*ke[4, 1]*
       gamma[3, 4])/(180*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 2]*ke[4, 1]*gamma[3, 4])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[4, 5]*ke[2, 3]*ke[3, 2]*ke[4, 1]*
       gamma[3, 4])/(60*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 2]*ke[4, 1]*gamma[3, 4])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 2]*ke[4, 1]*
       gamma[3, 4])/(180*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[3, 4]*ke[4, 1]*gamma[3, 4])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[3, 4]*ke[4, 1]*
       gamma[3, 4])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 4]*ke[4, 1]*gamma[3, 4])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[3, 5]*ke[3, 2]*ke[3, 4]*ke[4, 1]*
       gamma[3, 4])/(180*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[3, 5]*ke[4, 1]*gamma[3, 4])/
      (60*Sqrt[2]*eps) + ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 5]*ke[4, 1]*
       gamma[3, 4])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 5]*ke[4, 1]*gamma[3, 4])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[3, 4]*ke[3, 2]*ke[3, 5]*ke[4, 1]*
       gamma[3, 4])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*ke[4, 2]*gamma[3, 4])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*ke[4, 2]*
       gamma[3, 4])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[2, 1]*ke[4, 2]*gamma[3, 4])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[2, 3]*ke[4, 2]*
       gamma[3, 4])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[2, 3]*ke[4, 2]*gamma[3, 4])/
      (180*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 3]*ke[1, 5]*ke[2, 4]*ke[4, 2]*
       gamma[3, 4])/(60*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 5]*ke[2, 3]*ke[2, 4]*ke[4, 2]*gamma[3, 4])/
      (60*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 4]*ke[1, 3]*ke[2, 5]*ke[4, 2]*
       gamma[3, 4])/(60*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 3]*ke[1, 4]*ke[2, 5]*ke[4, 2]*gamma[3, 4])/
      (60*Sqrt[2]*eps) - ((-2 + Ds)*ee[4, 5]*ke[1, 3]*ke[3, 1]*ke[4, 2]*
       gamma[3, 4])/(60*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*ke[4, 2]*gamma[3, 4])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*ke[4, 2]*
       gamma[3, 4])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[3, 1]*ke[4, 2]*gamma[3, 4])/
      (180*Sqrt[2]*eps) + ((-2 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 1]*ke[4, 2]*
       gamma[3, 4])/(60*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[3, 4]*ke[4, 2]*gamma[3, 4])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 4]*ke[4, 2]*
       gamma[3, 4])/(180*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 5]*ke[2, 3]*ke[3, 4]*ke[4, 2]*gamma[3, 4])/
      (60*Sqrt[2]*eps) + ((238 + Ds)*ee[3, 5]*ke[3, 1]*ke[3, 4]*ke[4, 2]*
       gamma[3, 4])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 5]*ke[4, 2]*gamma[3, 4])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 5]*ke[4, 2]*
       gamma[3, 4])/(180*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 3]*ke[2, 4]*ke[3, 5]*ke[4, 2]*gamma[3, 4])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[3, 4]*ke[3, 1]*ke[3, 5]*ke[4, 2]*
       gamma[3, 4])/(180*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[4, 1]*ke[4, 2]*gamma[3, 4])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[4, 1]*ke[4, 2]*
       gamma[3, 4])/(180*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 5]*ke[1, 4]*ke[3, 1]*ke[4, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps) + ((238 + Ds)*ee[2, 5]*ke[2, 4]*ke[3, 1]*ke[4, 3]*
       gamma[3, 4])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[2, 4]*ke[2, 5]*ke[3, 1]*ke[4, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[3, 2]*ke[4, 3]*
       gamma[3, 4])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[3, 2]*ke[4, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 5]*ke[2, 4]*ke[3, 2]*ke[4, 3]*
       gamma[3, 4])/(60*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[4, 5]*ke[3, 2]*ke[4, 1]*ke[4, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps) - ((238 + Ds)*ee[4, 5]*ke[3, 1]*ke[4, 2]*ke[4, 3]*
       gamma[3, 4])/(180*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[1, 3]*s[1, 2]*gamma[3, 4])/
      (360*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*s[1, 2]*
       gamma[3, 4])/(120*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[1, 4]*s[1, 2]*gamma[3, 4])/
      (360*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*s[1, 2]*
       gamma[3, 4])/(120*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[1, 5]*s[1, 2]*gamma[3, 4])/
      (360*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*s[1, 2]*
       gamma[3, 4])/(120*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[2, 3]*s[1, 2]*gamma[3, 4])/
      (360*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*s[1, 2]*
       gamma[3, 4])/(120*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[2, 4]*s[1, 2]*gamma[3, 4])/
      (360*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[2, 5]*s[1, 2]*
       gamma[3, 4])/(360*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[3, 1]*s[1, 2]*gamma[3, 4])/
      (360*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[3, 2]*s[1, 2]*
       gamma[3, 4])/(360*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*s[1, 2]*gamma[3, 4])/
      (360*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*s[1, 2]*
       gamma[3, 4])/(360*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[4, 1]*s[1, 2]*gamma[3, 4])/
      (360*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[4, 2]*s[1, 2]*
       gamma[3, 4])/(360*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[1, 4]*s[1, 3]*gamma[3, 4])/
      (360*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*s[1, 3]*
       gamma[3, 4])/(120*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*s[1, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[1, 5]*s[1, 3]*
       gamma[3, 4])/(360*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[1, 5]*s[1, 3]*gamma[3, 4])/
      (120*Sqrt[2]*eps) - ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*s[1, 3]*
       gamma[3, 4])/(360*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*s[1, 3]*gamma[3, 4])/
      (120*Sqrt[2]*eps) + ((-122 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*s[1, 3]*
       gamma[3, 4])/(180*Sqrt[2]*eps) - 
     ((-50 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*s[1, 3]*gamma[3, 4])/
      (72*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[2, 5]*s[1, 3]*
       gamma[3, 4])/(360*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*s[1, 3]*gamma[3, 4])/
      (360*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*s[1, 3]*
       gamma[3, 4])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*s[1, 3]*gamma[3, 4])/
      (120*Sqrt[2]*eps) + ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[4, 1]*s[1, 3]*
       gamma[3, 4])/(360*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*s[1, 3]*gamma[3, 4])/
      (360*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[4, 2]*s[1, 3]*
       gamma[3, 4])/(360*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 3]*ee[4, 5]*ke[4, 2]*s[1, 3]*gamma[3, 4])/
      (120*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*s[1, 3]*
       gamma[3, 4])/(360*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*s[1, 3]*gamma[3, 4])/
      (120*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[1, 3]*s[1, 4]*
       gamma[3, 4])/(360*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*s[1, 4]*gamma[3, 4])/
      (120*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*s[1, 4]*
       gamma[3, 4])/(60*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*s[1, 4]*gamma[3, 4])/
      (360*Sqrt[2]*eps) - ((-122 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*s[1, 4]*
       gamma[3, 4])/(180*Sqrt[2]*eps) + 
     ((-50 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*s[1, 4]*gamma[3, 4])/
      (72*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*s[1, 4]*
       gamma[3, 4])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[2, 5]*s[1, 4]*gamma[3, 4])/
      (120*Sqrt[2]*eps) - ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*s[1, 4]*
       gamma[3, 4])/(120*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[3, 1]*s[1, 4]*gamma[3, 4])/
      (360*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*s[1, 4]*
       gamma[3, 4])/(360*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 4]*ee[3, 5]*ke[3, 2]*s[1, 4]*gamma[3, 4])/
      (120*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[3, 2]*s[1, 4]*
       gamma[3, 4])/(360*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*s[1, 4]*gamma[3, 4])/
      (360*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*s[1, 4]*
       gamma[3, 4])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*s[1, 4]*gamma[3, 4])/
      (120*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*s[1, 4]*
       gamma[3, 4])/(360*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*s[2, 3]*gamma[3, 4])/
      (360*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*s[2, 3]*
       gamma[3, 4])/(120*Sqrt[2]*eps) + 
     ((-122 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps) - ((-50 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*s[2, 3]*
       gamma[3, 4])/(72*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[1, 5]*s[2, 3]*gamma[3, 4])/
      (360*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*s[2, 3]*
       gamma[3, 4])/(120*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[2, 4]*s[2, 3]*gamma[3, 4])/
      (360*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*s[2, 3]*
       gamma[3, 4])/(60*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[2, 5]*s[2, 3]*gamma[3, 4])/
      (120*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[2, 5]*s[2, 3]*
       gamma[3, 4])/(360*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*s[2, 3]*gamma[3, 4])/
      (120*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*s[2, 3]*
       gamma[3, 4])/(360*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*s[2, 3]*gamma[3, 4])/
      (360*Sqrt[2]*eps) - ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[4, 1]*s[2, 3]*
       gamma[3, 4])/(360*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[2, 3]*ee[4, 5]*ke[4, 1]*s[2, 3]*gamma[3, 4])/
      (120*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*s[2, 3]*
       gamma[3, 4])/(120*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[4, 2]*s[2, 3]*gamma[3, 4])/
      (360*Sqrt[2]*eps) - ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*s[2, 3]*
       gamma[3, 4])/(120*Sqrt[2]*eps) - 
     ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*s[2, 3]*gamma[3, 4])/
      (360*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*s[2, 4]*
       gamma[3, 4])/(360*Sqrt[2]*eps) - 
     ((-122 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps) + ((-50 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*s[2, 4]*
       gamma[3, 4])/(72*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*s[2, 4]*gamma[3, 4])/
      (120*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[1, 5]*s[2, 4]*
       gamma[3, 4])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*s[2, 4]*gamma[3, 4])/
      (120*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[2, 3]*s[2, 4]*
       gamma[3, 4])/(360*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*s[2, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps) - ((238 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*s[2, 4]*
       gamma[3, 4])/(360*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[2, 4]*ee[3, 5]*ke[3, 1]*s[2, 4]*gamma[3, 4])/
      (120*Sqrt[2]*eps) + ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[3, 1]*s[2, 4]*
       gamma[3, 4])/(360*Sqrt[2]*eps) - 
     ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*s[2, 4]*gamma[3, 4])/
      (120*Sqrt[2]*eps) - ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[3, 2]*s[2, 4]*
       gamma[3, 4])/(360*Sqrt[2]*eps) + 
     ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*s[2, 4]*gamma[3, 4])/
      (120*Sqrt[2]*eps) + ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*s[2, 4]*
       gamma[3, 4])/(360*Sqrt[2]*eps) + 
     ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*s[2, 4]*gamma[3, 4])/
      (360*Sqrt[2]*eps) + ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*s[2, 4]*
       gamma[3, 4])/(120*Sqrt[2]*eps) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 5]*ke[2, 1]*ke[3, 4]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[3, 4]) + ((-2 + Ds)*ke[1, 2]*ke[1, 5]*ke[2, 1]*
       ke[2, 3]*ke[3, 4]*gamma[3, 4])/(30*Sqrt[2]*eps*s[3, 4]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[2, 1]*ke[2, 5]*ke[3, 4]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[3, 4]) + ((-2 + Ds)*ke[1, 2]*ke[2, 1]*ke[2, 3]*
       ke[2, 5]*ke[3, 4]*gamma[3, 4])/(30*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[2, 5]*ke[3, 1]*ke[3, 4]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ke[1, 5]*ke[2, 1]*ke[2, 3]*
       ke[3, 2]*ke[3, 4]*gamma[3, 4])/(30*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ke[1, 5]*ke[2, 3]*ke[3, 1]*ke[3, 2]*ke[3, 4]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ke[1, 3]*ke[2, 5]*ke[3, 1]*
       ke[3, 2]*ke[3, 4]*gamma[3, 4])/(30*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[2, 5]*ke[3, 4]*ke[4, 1]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ke[1, 5]*ke[2, 3]*ke[3, 2]*
       ke[3, 4]*ke[4, 1]*gamma[3, 4])/(30*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ke[1, 3]*ke[2, 5]*ke[3, 2]*ke[3, 4]*ke[4, 1]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ke[1, 5]*ke[2, 1]*ke[2, 3]*
       ke[3, 4]*ke[4, 2]*gamma[3, 4])/(30*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ke[1, 5]*ke[2, 3]*ke[3, 1]*ke[3, 4]*ke[4, 2]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ke[1, 3]*ke[2, 5]*ke[3, 1]*
       ke[3, 4]*ke[4, 2]*gamma[3, 4])/(30*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ke[1, 5]*ke[2, 3]*ke[3, 4]*ke[4, 1]*ke[4, 2]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ke[1, 3]*ke[2, 5]*ke[3, 4]*
       ke[4, 1]*ke[4, 2]*gamma[3, 4])/(30*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[1, 5]*ke[2, 1]*ke[4, 3]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ke[1, 2]*ke[1, 5]*ke[2, 1]*
       ke[2, 4]*ke[4, 3]*gamma[3, 4])/(30*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[2, 1]*ke[2, 5]*ke[4, 3]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ke[1, 2]*ke[2, 1]*ke[2, 4]*
       ke[2, 5]*ke[4, 3]*gamma[3, 4])/(30*Sqrt[2]*eps*s[3, 4]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[2, 5]*ke[3, 1]*ke[4, 3]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[3, 4]) + ((-2 + Ds)*ke[1, 5]*ke[2, 1]*ke[2, 4]*
       ke[3, 2]*ke[4, 3]*gamma[3, 4])/(30*Sqrt[2]*eps*s[3, 4]) + 
     ((-2 + Ds)*ke[1, 5]*ke[2, 4]*ke[3, 1]*ke[3, 2]*ke[4, 3]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[3, 4]) + ((-2 + Ds)*ke[1, 4]*ke[2, 5]*ke[3, 1]*
       ke[3, 2]*ke[4, 3]*gamma[3, 4])/(30*Sqrt[2]*eps*s[3, 4]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[2, 5]*ke[4, 1]*ke[4, 3]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[3, 4]) + ((-2 + Ds)*ke[1, 5]*ke[2, 4]*ke[3, 2]*
       ke[4, 1]*ke[4, 3]*gamma[3, 4])/(30*Sqrt[2]*eps*s[3, 4]) + 
     ((-2 + Ds)*ke[1, 4]*ke[2, 5]*ke[3, 2]*ke[4, 1]*ke[4, 3]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[3, 4]) + ((-2 + Ds)*ke[1, 5]*ke[2, 1]*ke[2, 4]*
       ke[4, 2]*ke[4, 3]*gamma[3, 4])/(30*Sqrt[2]*eps*s[3, 4]) + 
     ((-2 + Ds)*ke[1, 5]*ke[2, 4]*ke[3, 1]*ke[4, 2]*ke[4, 3]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[3, 4]) + ((-2 + Ds)*ke[1, 4]*ke[2, 5]*ke[3, 1]*
       ke[4, 2]*ke[4, 3]*gamma[3, 4])/(30*Sqrt[2]*eps*s[3, 4]) + 
     ((-2 + Ds)*ke[1, 5]*ke[2, 4]*ke[4, 1]*ke[4, 2]*ke[4, 3]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[3, 4]) + ((-2 + Ds)*ke[1, 4]*ke[2, 5]*ke[4, 1]*
       ke[4, 2]*ke[4, 3]*gamma[3, 4])/(30*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[1, 5]*ke[2, 1]*s[1, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 1]*
       ke[2, 5]*s[1, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[3, 4]*ke[1, 5]*ke[2, 1]*ke[3, 2]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[3, 4]*ke[2, 1]*ke[2, 5]*
       ke[3, 2]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*ke[3, 2]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 1]*
       ke[3, 2]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) + 
     ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 5]*ke[3, 4]*s[1, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) + ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 1]*
       ke[3, 4]*s[1, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*ke[3, 4]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 3]*
       ke[3, 4]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) + 
     ((-122 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*ke[3, 4]*s[1, 3]*gamma[3, 4])/
      (90*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 3]*
       ke[3, 4]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) + 
     ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 5]*ke[3, 4]*s[1, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) + ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 5]*
       ke[3, 4]*s[1, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 5]*ke[3, 4]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) + ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 5]*
       ke[3, 4]*s[1, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[3, 1]*ke[3, 4]*s[1, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[3, 1]*
       ke[3, 4]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 1]*ke[3, 4]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[3, 2]*
       ke[3, 4]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 2]*ke[3, 4]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) + ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[3, 2]*
       ke[3, 4]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) + 
     ((-2 + Ds)*ee[1, 3]*ke[2, 5]*ke[3, 2]*ke[3, 4]*s[1, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) + ((238 + Ds)*ee[3, 5]*ke[3, 1]*ke[3, 2]*
       ke[3, 4]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[3, 5]*s[1, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[3, 4]*ke[2, 1]*ke[3, 2]*
       ke[3, 5]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[3, 4]*ke[3, 1]*ke[3, 2]*ke[3, 5]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) + ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 5]*
       ke[4, 1]*s[1, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) + 
     ((-122 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 2]*ke[4, 1]*s[1, 3]*gamma[3, 4])/
      (90*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[3, 4]*
       ke[4, 1]*s[1, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[3, 4]*ke[4, 1]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) + ((238 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 4]*
       ke[4, 1]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[3, 5]*ke[3, 2]*ke[3, 4]*ke[4, 1]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[3, 4]*ke[3, 2]*ke[3, 5]*
       ke[4, 1]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*ke[4, 2]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[3, 4]*
       ke[4, 2]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 4]*ke[4, 2]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) + ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[3, 4]*
       ke[4, 2]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) + 
     ((-2 + Ds)*ee[1, 3]*ke[2, 5]*ke[3, 4]*ke[4, 2]*s[1, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) + ((238 + Ds)*ee[3, 5]*ke[3, 1]*ke[3, 4]*
       ke[4, 2]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[3, 4]*ke[2, 1]*ke[3, 5]*ke[4, 2]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[3, 4]*ke[3, 1]*ke[3, 5]*
       ke[4, 2]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) + 
     ((-2 + Ds)*ee[3, 4]*ke[2, 5]*ke[4, 1]*ke[4, 2]*s[1, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) + ((238 + Ds)*ee[3, 5]*ke[3, 4]*ke[4, 1]*
       ke[4, 2]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[3, 4]*ke[3, 5]*ke[4, 1]*ke[4, 2]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[1, 2]*ke[1, 4]*ke[1, 5]*
       ke[4, 3]*s[1, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 1]*ke[4, 3]*s[1, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*
       ke[4, 3]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 4]*ke[4, 3]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((-122 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 4]*
       ke[4, 3]*s[1, 3]*gamma[3, 4])/(90*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 4]*ke[4, 3]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 5]*
       ke[4, 3]*s[1, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 5]*ke[4, 3]*s[1, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 5]*
       ke[4, 3]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ee[1, 2]*ke[2, 4]*ke[2, 5]*ke[4, 3]*s[1, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) + ((-2 + Ds)*ee[2, 5]*ke[1, 4]*ke[3, 1]*
       ke[4, 3]*s[1, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[2, 5]*ke[2, 4]*ke[3, 1]*ke[4, 3]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[2, 4]*ke[2, 5]*ke[3, 1]*
       ke[4, 3]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[3, 2]*ke[4, 3]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[3, 2]*
       ke[4, 3]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[3, 2]*ke[4, 3]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[1, 4]*ke[2, 5]*ke[3, 2]*
       ke[4, 3]*s[1, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[4, 5]*ke[3, 1]*ke[3, 2]*ke[4, 3]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) + ((-2 + Ds)*ee[2, 5]*ke[1, 4]*ke[4, 1]*
       ke[4, 3]*s[1, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[2, 5]*ke[2, 4]*ke[4, 1]*ke[4, 3]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[2, 4]*ke[2, 5]*ke[4, 1]*
       ke[4, 3]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[4, 5]*ke[3, 2]*ke[4, 1]*ke[4, 3]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) + ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[4, 2]*
       ke[4, 3]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[4, 2]*ke[4, 3]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[4, 2]*
       ke[4, 3]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ee[1, 4]*ke[2, 5]*ke[4, 2]*ke[4, 3]*s[1, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[4, 5]*ke[3, 1]*ke[4, 2]*
       ke[4, 3]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[4, 5]*ke[4, 1]*ke[4, 2]*ke[4, 3]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*
       s[1, 3]^2*gamma[3, 4])/(120*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*s[1, 3]^2*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[3, 4]) + ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*
       s[1, 3]^2*gamma[3, 4])/(360*Sqrt[2]*eps*s[3, 4]) + 
     ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*s[1, 3]^2*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[3, 4]) + ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[3, 4]*
       s[1, 3]^2*gamma[3, 4])/(120*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[3, 5]*s[1, 3]^2*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[3, 4]) + ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*
       s[1, 3]^2*gamma[3, 4])/(120*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*s[1, 3]^2*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*
       s[1, 3]^2*gamma[3, 4])/(360*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*s[1, 3]^2*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[4, 3]*
       s[1, 3]^2*gamma[3, 4])/(120*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 5]*ke[3, 1]*s[1, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[3, 4]*ke[1, 5]*ke[2, 1]*
       ke[3, 2]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[3, 4]*ke[2, 1]*ke[2, 5]*ke[3, 2]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*
       ke[3, 2]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((58 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 1]*ke[3, 2]*s[1, 4]*gamma[3, 4])/
      (45*Sqrt[2]*eps*s[3, 4]) + ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 5]*
       ke[3, 4]*s[1, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) + 
     ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 1]*ke[3, 4]*s[1, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) + ((238 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*
       ke[3, 4]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 3]*ke[3, 4]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) + ((-122 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*
       ke[3, 4]*s[1, 4]*gamma[3, 4])/(90*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 3]*ke[3, 4]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) + ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 5]*
       ke[3, 4]*s[1, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) + 
     ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 5]*ke[3, 4]*s[1, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) + ((238 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 5]*
       ke[3, 4]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) + 
     ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 5]*ke[3, 4]*s[1, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[3, 1]*
       ke[3, 4]*s[1, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[3, 1]*ke[3, 4]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) + ((238 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 1]*
       ke[3, 4]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[3, 2]*ke[3, 4]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) + ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 2]*
       ke[3, 4]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[3, 2]*ke[3, 4]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) + ((-2 + Ds)*ee[1, 3]*ke[2, 5]*ke[3, 2]*
       ke[3, 4]*s[1, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[3, 5]*ke[3, 1]*ke[3, 2]*ke[3, 4]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 1]*
       ke[3, 5]*s[1, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[3, 4]*ke[2, 1]*ke[3, 2]*ke[3, 5]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[3, 4]*ke[3, 1]*ke[3, 2]*
       ke[3, 5]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 2]*ke[4, 1]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[3, 4]*
       ke[4, 1]*s[1, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[3, 4]*ke[4, 1]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) + ((238 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 4]*
       ke[4, 1]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[3, 5]*ke[3, 2]*ke[3, 4]*ke[4, 1]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[3, 4]*ke[3, 2]*ke[3, 5]*
       ke[4, 1]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*ke[4, 2]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 1]*
       ke[4, 2]*s[1, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[3, 4]*ke[4, 2]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) + ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 4]*
       ke[4, 2]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[3, 4]*ke[4, 2]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) + ((-2 + Ds)*ee[1, 3]*ke[2, 5]*ke[3, 4]*
       ke[4, 2]*s[1, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[3, 5]*ke[3, 1]*ke[3, 4]*ke[4, 2]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[3, 4]*ke[2, 1]*ke[3, 5]*
       ke[4, 2]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[3, 4]*ke[3, 1]*ke[3, 5]*ke[4, 2]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) + ((238 + Ds)*ee[3, 5]*ke[3, 4]*ke[4, 1]*
       ke[4, 2]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[3, 4]*ke[3, 5]*ke[4, 1]*ke[4, 2]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[1, 2]*ke[1, 4]*ke[1, 5]*
       ke[4, 3]*s[1, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 1]*ke[4, 3]*s[1, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*
       ke[4, 3]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 4]*ke[4, 3]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((-122 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 4]*
       ke[4, 3]*s[1, 4]*gamma[3, 4])/(90*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 4]*ke[4, 3]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 5]*
       ke[4, 3]*s[1, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 5]*ke[4, 3]*s[1, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 5]*
       ke[4, 3]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ee[1, 2]*ke[2, 4]*ke[2, 5]*ke[4, 3]*s[1, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) + ((-2 + Ds)*ee[2, 5]*ke[1, 4]*ke[3, 1]*
       ke[4, 3]*s[1, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[2, 5]*ke[2, 4]*ke[3, 1]*ke[4, 3]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[2, 4]*ke[2, 5]*ke[3, 1]*
       ke[4, 3]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[3, 2]*ke[4, 3]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[3, 2]*
       ke[4, 3]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[3, 2]*ke[4, 3]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[1, 4]*ke[2, 5]*ke[3, 2]*
       ke[4, 3]*s[1, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[4, 5]*ke[3, 1]*ke[3, 2]*ke[4, 3]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) + ((-2 + Ds)*ee[2, 5]*ke[1, 4]*ke[4, 1]*
       ke[4, 3]*s[1, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[2, 5]*ke[2, 4]*ke[4, 1]*ke[4, 3]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[2, 4]*ke[2, 5]*ke[4, 1]*
       ke[4, 3]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[4, 5]*ke[3, 2]*ke[4, 1]*ke[4, 3]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) + ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[4, 2]*
       ke[4, 3]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[4, 2]*ke[4, 3]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[4, 2]*
       ke[4, 3]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ee[1, 4]*ke[2, 5]*ke[4, 2]*ke[4, 3]*s[1, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[4, 5]*ke[3, 1]*ke[4, 2]*
       ke[4, 3]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[4, 5]*ke[4, 1]*ke[4, 2]*ke[4, 3]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*
       s[1, 3]*s[1, 4]*gamma[3, 4])/(120*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*s[1, 3]*s[1, 4]*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*
       s[1, 3]*s[1, 4]*gamma[3, 4])/(120*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*s[1, 3]*s[1, 4]*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[3, 4]) + ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*
       s[1, 3]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) + 
     ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*s[1, 3]*s[1, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) + ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[3, 4]*
       s[1, 3]*s[1, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[3, 5]*s[1, 3]*s[1, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) + ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*
       s[1, 3]*s[1, 4]*gamma[3, 4])/(120*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*s[1, 3]*s[1, 4]*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*
       s[1, 3]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*s[1, 3]*s[1, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[4, 3]*
       s[1, 3]*s[1, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*s[1, 4]^2*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*
       s[1, 4]^2*gamma[3, 4])/(360*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*s[1, 4]^2*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[3, 4]) + ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*
       s[1, 4]^2*gamma[3, 4])/(120*Sqrt[2]*eps*s[3, 4]) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[3, 4]*s[1, 4]^2*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[3, 5]*
       s[1, 4]^2*gamma[3, 4])/(120*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*s[1, 4]^2*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*
       s[1, 4]^2*gamma[3, 4])/(120*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[4, 3]*s[1, 4]^2*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[1, 5]*
       ke[2, 1]*s[2, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[2, 5]*s[2, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[3, 4]*ke[1, 2]*ke[1, 5]*
       ke[3, 1]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 5]*ke[3, 1]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*
       ke[3, 2]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 1]*ke[3, 2]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*
       ke[3, 4]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 5]*ke[3, 4]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) + ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 5]*
       ke[3, 4]*s[2, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) + 
     ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 1]*ke[3, 4]*s[2, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) + ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 1]*
       ke[3, 4]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*ke[3, 4]*s[2, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) + ((-2 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*
       ke[3, 4]*s[2, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 5]*ke[3, 4]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) + ((-122 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 5]*
       ke[3, 4]*s[2, 3]*gamma[3, 4])/(90*Sqrt[2]*eps*s[3, 4]) + 
     ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 5]*ke[3, 4]*s[2, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) + ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[3, 1]*
       ke[3, 4]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[3, 1]*ke[3, 4]*s[2, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[3, 1]*
       ke[3, 4]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 1]*ke[3, 4]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[3, 2]*
       ke[3, 4]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 2]*ke[3, 4]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[1, 5]*ke[2, 3]*ke[3, 2]*
       ke[3, 4]*s[2, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[3, 5]*ke[3, 1]*ke[3, 2]*ke[3, 4]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 1]*
       ke[3, 5]*s[2, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[3, 4]*ke[1, 2]*ke[3, 1]*ke[3, 5]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[3, 4]*ke[3, 1]*ke[3, 2]*
       ke[3, 5]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 2]*ke[4, 1]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) + ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[3, 4]*
       ke[4, 1]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[3, 4]*ke[4, 1]*s[2, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[3, 4]*
       ke[4, 1]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 4]*ke[4, 1]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) + ((238 + Ds)*ee[3, 5]*ke[3, 2]*ke[3, 4]*
       ke[4, 1]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[3, 4]*ke[1, 2]*ke[3, 5]*ke[4, 1]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[3, 4]*ke[3, 2]*ke[3, 5]*
       ke[4, 1]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) + 
     ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[2, 1]*ke[4, 2]*s[2, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) + ((-122 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*
       ke[4, 2]*s[2, 3]*gamma[3, 4])/(90*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[3, 4]*ke[4, 2]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) + ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 4]*
       ke[4, 2]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ee[1, 5]*ke[2, 3]*ke[3, 4]*ke[4, 2]*s[2, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) + ((238 + Ds)*ee[3, 5]*ke[3, 1]*ke[3, 4]*
       ke[4, 2]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[3, 4]*ke[3, 1]*ke[3, 5]*ke[4, 2]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) + ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[4, 1]*
       ke[4, 2]*s[2, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[3, 5]*ke[3, 4]*ke[4, 1]*ke[4, 2]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[3, 4]*ke[3, 5]*ke[4, 1]*
       ke[4, 2]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 4]*ke[4, 3]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 5]*
       ke[4, 3]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ee[1, 2]*ke[1, 4]*ke[1, 5]*ke[4, 3]*s[2, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 1]*
       ke[4, 3]*s[2, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 1]*ke[4, 3]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*
       ke[4, 3]*s[2, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 4]*ke[4, 3]*s[2, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 5]*
       ke[4, 3]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((-122 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 5]*ke[4, 3]*s[2, 3]*gamma[3, 4])/
      (90*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[1, 2]*ke[2, 4]*ke[2, 5]*
       ke[4, 3]*s[2, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[3, 1]*ke[4, 3]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[3, 1]*
       ke[4, 3]*s[2, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[2, 5]*ke[2, 4]*ke[3, 1]*ke[4, 3]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[2, 4]*ke[2, 5]*ke[3, 1]*
       ke[4, 3]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[3, 2]*ke[4, 3]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[3, 2]*
       ke[4, 3]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) + 
     ((-2 + Ds)*ee[1, 5]*ke[2, 4]*ke[3, 2]*ke[4, 3]*s[2, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[4, 5]*ke[3, 1]*ke[3, 2]*
       ke[4, 3]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[4, 1]*ke[4, 3]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[4, 1]*
       ke[4, 3]*s[2, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[2, 5]*ke[2, 4]*ke[4, 1]*ke[4, 3]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[2, 4]*ke[2, 5]*ke[4, 1]*
       ke[4, 3]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[4, 5]*ke[3, 2]*ke[4, 1]*ke[4, 3]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) + ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[4, 2]*
       ke[4, 3]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[4, 2]*ke[4, 3]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) + ((-2 + Ds)*ee[1, 5]*ke[2, 4]*ke[4, 2]*
       ke[4, 3]*s[2, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[4, 5]*ke[3, 1]*ke[4, 2]*ke[4, 3]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[4, 5]*ke[4, 1]*ke[4, 2]*
       ke[4, 3]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((-50 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*s[1, 3]*s[2, 3]*gamma[3, 4])/
      (72*Sqrt[2]*eps*s[3, 4]) - ((-50 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*
       s[1, 3]*s[2, 3]*gamma[3, 4])/(72*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*s[1, 3]*s[2, 3]*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[3, 4]) + ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*
       s[1, 3]*s[2, 3]*gamma[3, 4])/(360*Sqrt[2]*eps*s[3, 4]) + 
     ((-50 + Ds)*ee[1, 2]*ee[3, 5]*ke[3, 4]*s[1, 3]*s[2, 3]*gamma[3, 4])/
      (72*Sqrt[2]*eps*s[3, 4]) - ((-50 + Ds)*ee[1, 2]*ee[3, 4]*ke[3, 5]*
       s[1, 3]*s[2, 3]*gamma[3, 4])/(72*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*s[1, 3]*s[2, 3]*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[3, 4]) + ((238 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*
       s[1, 3]*s[2, 3]*gamma[3, 4])/(360*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*s[1, 3]*s[2, 3]*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*
       s[1, 3]*s[2, 3]*gamma[3, 4])/(360*Sqrt[2]*eps*s[3, 4]) - 
     ((-50 + Ds)*ee[1, 2]*ee[4, 5]*ke[4, 3]*s[1, 3]*s[2, 3]*gamma[3, 4])/
      (72*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*
       s[1, 4]*s[2, 3]*gamma[3, 4])/(360*Sqrt[2]*eps*s[3, 4]) - 
     ((-122 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*s[1, 4]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) + ((238 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*
       s[1, 4]*s[2, 3]*gamma[3, 4])/(360*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*s[1, 4]*s[2, 3]*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*
       s[1, 4]*s[2, 3]*gamma[3, 4])/(360*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*s[1, 4]*s[2, 3]*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[3, 4]) + ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*
       s[1, 4]*s[2, 3]*gamma[3, 4])/(360*Sqrt[2]*eps*s[3, 4]) + 
     ((-50 + Ds)*ee[1, 2]*ee[3, 5]*ke[3, 4]*s[1, 4]*s[2, 3]*gamma[3, 4])/
      (72*Sqrt[2]*eps*s[3, 4]) - ((-50 + Ds)*ee[1, 2]*ee[3, 4]*ke[3, 5]*
       s[1, 4]*s[2, 3]*gamma[3, 4])/(72*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*s[1, 4]*s[2, 3]*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*
       s[1, 4]*s[2, 3]*gamma[3, 4])/(360*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*s[1, 4]*s[2, 3]*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[3, 4]) - ((-50 + Ds)*ee[1, 2]*ee[4, 5]*ke[4, 3]*
       s[1, 4]*s[2, 3]*gamma[3, 4])/(72*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*s[2, 3]^2*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*
       s[2, 3]^2*gamma[3, 4])/(120*Sqrt[2]*eps*s[3, 4]) + 
     ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*s[2, 3]^2*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[3, 4]) + ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*
       s[2, 3]^2*gamma[3, 4])/(360*Sqrt[2]*eps*s[3, 4]) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[3, 4]*s[2, 3]^2*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[3, 5]*
       s[2, 3]^2*gamma[3, 4])/(120*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*s[2, 3]^2*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[3, 4]) + ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*
       s[2, 3]^2*gamma[3, 4])/(120*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*s[2, 3]^2*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*
       s[2, 3]^2*gamma[3, 4])/(360*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[4, 3]*s[2, 3]^2*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[3, 4]*ke[1, 2]*ke[1, 5]*
       ke[3, 1]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 5]*ke[3, 1]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[2, 1]*
       ke[3, 2]*s[2, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) - 
     ((58 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*ke[3, 2]*s[2, 4]*gamma[3, 4])/
      (45*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 1]*
       ke[3, 2]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*ke[3, 4]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) + ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 5]*
       ke[3, 4]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) + 
     ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 5]*ke[3, 4]*s[2, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) + ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 1]*
       ke[3, 4]*s[2, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 1]*ke[3, 4]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) + ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*
       ke[3, 4]*s[2, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) + 
     ((-2 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*ke[3, 4]*s[2, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) + ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 5]*
       ke[3, 4]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) + 
     ((-122 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 5]*ke[3, 4]*s[2, 4]*gamma[3, 4])/
      (90*Sqrt[2]*eps*s[3, 4]) + ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 5]*
       ke[3, 4]*s[2, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[3, 1]*ke[3, 4]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) + ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[3, 1]*
       ke[3, 4]*s[2, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[3, 1]*ke[3, 4]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) + ((238 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 1]*
       ke[3, 4]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[3, 2]*ke[3, 4]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) + ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 2]*
       ke[3, 4]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ee[1, 5]*ke[2, 3]*ke[3, 2]*ke[3, 4]*s[2, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) + ((238 + Ds)*ee[3, 5]*ke[3, 1]*ke[3, 2]*
       ke[3, 4]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[3, 5]*s[2, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[3, 4]*ke[1, 2]*ke[3, 1]*
       ke[3, 5]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[3, 4]*ke[3, 1]*ke[3, 2]*ke[3, 5]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 2]*
       ke[4, 1]*s[2, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 2]*ke[4, 1]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) + ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[3, 4]*
       ke[4, 1]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[3, 4]*ke[4, 1]*s[2, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[3, 4]*
       ke[4, 1]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 4]*ke[4, 1]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) + ((238 + Ds)*ee[3, 5]*ke[3, 2]*ke[3, 4]*
       ke[4, 1]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[3, 4]*ke[1, 2]*ke[3, 5]*ke[4, 1]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[3, 4]*ke[3, 2]*ke[3, 5]*
       ke[4, 1]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*ke[4, 2]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[3, 4]*
       ke[4, 2]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 4]*ke[4, 2]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[1, 5]*ke[2, 3]*ke[3, 4]*
       ke[4, 2]*s[2, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[3, 5]*ke[3, 1]*ke[3, 4]*ke[4, 2]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[3, 4]*ke[3, 1]*ke[3, 5]*
       ke[4, 2]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[3, 5]*ke[3, 4]*ke[4, 1]*ke[4, 2]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[3, 4]*ke[3, 5]*ke[4, 1]*
       ke[4, 2]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 4]*ke[4, 3]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 5]*
       ke[4, 3]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ee[1, 2]*ke[1, 4]*ke[1, 5]*ke[4, 3]*s[2, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 1]*
       ke[4, 3]*s[2, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 1]*ke[4, 3]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*
       ke[4, 3]*s[2, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 4]*ke[4, 3]*s[2, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 5]*
       ke[4, 3]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((-122 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 5]*ke[4, 3]*s[2, 4]*gamma[3, 4])/
      (90*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[1, 2]*ke[2, 4]*ke[2, 5]*
       ke[4, 3]*s[2, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[3, 1]*ke[4, 3]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[3, 1]*
       ke[4, 3]*s[2, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[2, 5]*ke[2, 4]*ke[3, 1]*ke[4, 3]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[2, 4]*ke[2, 5]*ke[3, 1]*
       ke[4, 3]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[3, 2]*ke[4, 3]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[3, 2]*
       ke[4, 3]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) + 
     ((-2 + Ds)*ee[1, 5]*ke[2, 4]*ke[3, 2]*ke[4, 3]*s[2, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[4, 5]*ke[3, 1]*ke[3, 2]*
       ke[4, 3]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[4, 1]*ke[4, 3]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[4, 1]*
       ke[4, 3]*s[2, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[2, 5]*ke[2, 4]*ke[4, 1]*ke[4, 3]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[2, 4]*ke[2, 5]*ke[4, 1]*
       ke[4, 3]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[4, 5]*ke[3, 2]*ke[4, 1]*ke[4, 3]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) + ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[4, 2]*
       ke[4, 3]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[4, 2]*ke[4, 3]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) + ((-2 + Ds)*ee[1, 5]*ke[2, 4]*ke[4, 2]*
       ke[4, 3]*s[2, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[4, 5]*ke[3, 1]*ke[4, 2]*ke[4, 3]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[4, 5]*ke[4, 1]*ke[4, 2]*
       ke[4, 3]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[1, 5]*ee[3, 4]*ke[1, 2]*s[1, 3]*s[2, 4]*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*
       s[1, 3]*s[2, 4]*gamma[3, 4])/(120*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[2, 5]*ee[3, 4]*ke[2, 1]*s[1, 3]*s[2, 4]*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[3, 4]) - ((-122 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*
       s[1, 3]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*s[1, 3]*s[2, 4]*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[3, 4]) + ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*
       s[1, 3]*s[2, 4]*gamma[3, 4])/(360*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*s[1, 3]*s[2, 4]*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[3, 4]) + ((-50 + Ds)*ee[1, 2]*ee[3, 5]*ke[3, 4]*
       s[1, 3]*s[2, 4]*gamma[3, 4])/(72*Sqrt[2]*eps*s[3, 4]) - 
     ((-50 + Ds)*ee[1, 2]*ee[3, 4]*ke[3, 5]*s[1, 3]*s[2, 4]*gamma[3, 4])/
      (72*Sqrt[2]*eps*s[3, 4]) + ((238 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*
       s[1, 3]*s[2, 4]*gamma[3, 4])/(360*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*s[1, 3]*s[2, 4]*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*
       s[1, 3]*s[2, 4]*gamma[3, 4])/(360*Sqrt[2]*eps*s[3, 4]) - 
     ((-50 + Ds)*ee[1, 2]*ee[4, 5]*ke[4, 3]*s[1, 3]*s[2, 4]*gamma[3, 4])/
      (72*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*
       s[1, 4]*s[2, 4]*gamma[3, 4])/(360*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*s[1, 4]*s[2, 4]*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[3, 4]) + ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*
       s[1, 4]*s[2, 4]*gamma[3, 4])/(360*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*s[1, 4]*s[2, 4]*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[3, 4]) + ((-50 + Ds)*ee[1, 2]*ee[3, 5]*ke[3, 4]*
       s[1, 4]*s[2, 4]*gamma[3, 4])/(72*Sqrt[2]*eps*s[3, 4]) - 
     ((-50 + Ds)*ee[1, 2]*ee[3, 4]*ke[3, 5]*s[1, 4]*s[2, 4]*gamma[3, 4])/
      (72*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*
       s[1, 4]*s[2, 4]*gamma[3, 4])/(360*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*s[1, 4]*s[2, 4]*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[3, 4]) - ((-50 + Ds)*ee[1, 2]*ee[4, 5]*ke[4, 3]*
       s[1, 4]*s[2, 4]*gamma[3, 4])/(72*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*s[2, 3]*s[2, 4]*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*
       s[2, 3]*s[2, 4]*gamma[3, 4])/(120*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*s[2, 3]*s[2, 4]*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*
       s[2, 3]*s[2, 4]*gamma[3, 4])/(120*Sqrt[2]*eps*s[3, 4]) + 
     ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*s[2, 3]*s[2, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) + ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*
       s[2, 3]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[3, 4]*s[2, 3]*s[2, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[3, 5]*
       s[2, 3]*s[2, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[2, 5]*ee[3, 4]*ke[4, 1]*s[2, 3]*s[2, 4]*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[3, 4]) + ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[4, 2]*
       s[2, 3]*s[2, 4]*gamma[3, 4])/(120*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*s[2, 3]*s[2, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*
       s[2, 3]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[4, 3]*s[2, 3]*s[2, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 4]) - ((238 + Ds)*ee[2, 5]*ee[3, 4]*ke[3, 1]*
       s[2, 4]^2*gamma[3, 4])/(360*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ee[1, 5]*ee[3, 4]*ke[3, 2]*s[2, 4]^2*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[3, 4]) + ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*
       s[2, 4]^2*gamma[3, 4])/(120*Sqrt[2]*eps*s[3, 4]) + 
     ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*s[2, 4]^2*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[3, 4]) + ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[3, 4]*
       s[2, 4]^2*gamma[3, 4])/(120*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[3, 5]*s[2, 4]^2*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*
       s[2, 4]^2*gamma[3, 4])/(120*Sqrt[2]*eps*s[3, 4]) - 
     ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*s[2, 4]^2*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[3, 4]) - ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[4, 3]*
       s[2, 4]^2*gamma[3, 4])/(120*Sqrt[2]*eps*s[3, 4]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 4]*ke[1, 5]*ke[2, 1]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[1, 5]*
       ke[2, 1]*ke[2, 3]*gamma[3, 4])/(30*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 5]*ke[2, 1]*ke[2, 4]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ke[1, 2]*ke[1, 5]*ke[2, 1]*
       ke[2, 3]*ke[2, 4]*gamma[3, 4])/(30*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 4]*ke[2, 1]*ke[2, 5]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[2, 1]*
       ke[2, 3]*ke[2, 5]*gamma[3, 4])/(30*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[2, 1]*ke[2, 4]*ke[2, 5]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ke[1, 2]*ke[2, 1]*ke[2, 3]*
       ke[2, 4]*ke[2, 5]*gamma[3, 4])/(30*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 4]*ke[2, 1]*ke[3, 5]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[2, 1]*
       ke[2, 3]*ke[3, 5]*gamma[3, 4])/(30*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[2, 1]*ke[2, 4]*ke[3, 5]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ke[1, 2]*ke[2, 1]*ke[2, 3]*
       ke[2, 4]*ke[3, 5]*gamma[3, 4])/(30*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 4]*ke[2, 5]*ke[4, 1]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[2, 3]*
       ke[2, 5]*ke[4, 1]*gamma[3, 4])/(30*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[2, 3]*ke[3, 5]*ke[4, 1]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ke[1, 3]*ke[1, 5]*ke[2, 1]*
       ke[2, 4]*ke[4, 2]*gamma[3, 4])/(30*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ke[1, 5]*ke[2, 1]*ke[2, 3]*ke[2, 4]*ke[4, 2]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ke[1, 3]*ke[2, 1]*ke[2, 4]*
       ke[3, 5]*ke[4, 2]*gamma[3, 4])/(30*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ke[1, 3]*ke[1, 5]*ke[2, 4]*ke[4, 1]*ke[4, 2]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ke[1, 5]*ke[2, 3]*ke[2, 4]*
       ke[4, 1]*ke[4, 2]*gamma[3, 4])/(30*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[2, 5]*ke[4, 1]*ke[4, 2]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ke[1, 4]*ke[2, 3]*ke[2, 5]*
       ke[4, 1]*ke[4, 2]*gamma[3, 4])/(30*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ke[1, 4]*ke[2, 3]*ke[3, 5]*ke[4, 1]*ke[4, 2]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ke[1, 3]*ke[2, 4]*ke[3, 5]*
       ke[4, 1]*ke[4, 2]*gamma[3, 4])/(30*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[1, 5]*ke[2, 1]*ke[4, 3]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ke[1, 2]*ke[1, 5]*ke[2, 1]*
       ke[2, 4]*ke[4, 3]*gamma[3, 4])/(30*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[2, 1]*ke[2, 5]*ke[4, 3]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ke[1, 2]*ke[2, 1]*ke[2, 4]*
       ke[2, 5]*ke[4, 3]*gamma[3, 4])/(30*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[2, 5]*ke[4, 1]*ke[4, 3]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ke[1, 5]*ke[2, 1]*ke[2, 4]*
       ke[4, 2]*ke[4, 3]*gamma[3, 4])/(30*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ke[1, 5]*ke[2, 4]*ke[4, 1]*ke[4, 2]*ke[4, 3]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ke[1, 4]*ke[2, 5]*ke[4, 1]*
       ke[4, 2]*ke[4, 3]*gamma[3, 4])/(30*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*ke[2, 1]*s[1, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 1]*
       ke[2, 4]*s[1, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[3, 5]*ke[2, 1]*ke[2, 4]*ke[4, 2]*s[1, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[3, 5]*ke[2, 4]*ke[4, 1]*
       ke[4, 2]*s[1, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*ke[1, 5]*s[1, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*
       ke[2, 1]*s[1, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[1, 5]*ke[2, 1]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[1, 2]*ke[1, 4]*ke[1, 5]*
       ke[2, 3]*s[1, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 1]*ke[2, 3]*s[1, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*
       ke[2, 3]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*ke[2, 4]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((-122 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 5]*
       ke[2, 4]*s[1, 4]*gamma[3, 4])/(90*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 1]*ke[2, 4]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 3]*
       ke[2, 4]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((-122 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*ke[2, 4]*s[1, 4]*gamma[3, 4])/
      (90*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 3]*
       ke[2, 4]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[2, 5]*s[1, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*
       ke[2, 5]*s[1, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*ke[2, 5]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*
       ke[2, 5]*s[1, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*ke[2, 5]*s[1, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 3]*
       ke[2, 5]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 4]*ke[2, 5]*s[1, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       ke[2, 5]*s[1, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 4]*ke[3, 1]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[2, 4]*
       ke[3, 2]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 1]*ke[3, 4]*s[1, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*
       ke[3, 5]*s[1, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[3, 5]*s[1, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       ke[3, 5]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*ke[3, 5]*s[1, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*
       ke[3, 5]*s[1, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 3]*ke[3, 5]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 4]*
       ke[3, 5]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((-122 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 4]*ke[3, 5]*s[1, 4]*gamma[3, 4])/
      (90*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 4]*
       ke[3, 5]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 4]*ke[3, 5]*s[1, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[1, 4]*
       ke[4, 1]*s[1, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 3]*ke[4, 1]*s[1, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 4]*
       ke[4, 1]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*ke[4, 1]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 5]*
       ke[4, 1]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*ke[4, 1]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 2]*
       ke[4, 1]*s[1, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 2]*ke[4, 1]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[3, 5]*
       ke[4, 1]*s[1, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 5]*ke[4, 1]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 5]*
       ke[4, 1]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*ke[4, 2]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*
       ke[4, 2]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[2, 1]*ke[4, 2]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[2, 3]*
       ke[4, 2]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[2, 3]*ke[4, 2]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[2, 3]*
       ke[4, 2]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 4]*ke[1, 3]*ke[2, 5]*ke[4, 2]*s[1, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[1, 4]*ke[2, 3]*ke[2, 5]*
       ke[4, 2]*s[1, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*ke[4, 2]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[3, 4]*
       ke[4, 2]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 5]*ke[4, 2]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 5]*
       ke[4, 2]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[3, 4]*ke[2, 1]*ke[3, 5]*ke[4, 2]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[1, 4]*ke[2, 3]*ke[3, 5]*
       ke[4, 2]*s[1, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[4, 1]*ke[4, 2]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[4, 1]*
       ke[4, 2]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[3, 4]*ke[4, 1]*ke[4, 2]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[3, 4]*ke[3, 5]*ke[4, 1]*
       ke[4, 2]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ke[1, 4]*ke[1, 5]*ke[4, 3]*s[1, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 1]*
       ke[4, 3]*s[1, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*ke[4, 3]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 4]*
       ke[4, 3]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((-122 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 4]*ke[4, 3]*s[1, 4]*gamma[3, 4])/
      (90*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 4]*
       ke[4, 3]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 5]*ke[4, 3]*s[1, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 5]*
       ke[4, 3]*s[1, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 5]*ke[4, 3]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[1, 2]*ke[2, 4]*ke[2, 5]*
       ke[4, 3]*s[1, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[2, 5]*ke[1, 4]*ke[4, 1]*ke[4, 3]*s[1, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[2, 5]*ke[2, 4]*ke[4, 1]*
       ke[4, 3]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[2, 4]*ke[2, 5]*ke[4, 1]*ke[4, 3]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[4, 2]*
       ke[4, 3]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[4, 2]*ke[4, 3]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[4, 2]*
       ke[4, 3]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 4]*ke[2, 5]*ke[4, 2]*ke[4, 3]*s[1, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[4, 5]*ke[4, 1]*ke[4, 2]*
       ke[4, 3]*s[1, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*s[1, 3]*s[1, 4]*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*
       s[1, 3]*s[1, 4]*gamma[3, 4])/(360*Sqrt[2]*eps*s[3, 5]) + 
     ((-122 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*s[1, 3]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[4, 2]*
       s[1, 3]*s[1, 4]*gamma[3, 4])/(360*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[1, 3]*s[1, 4]^2*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*
       s[1, 4]^2*gamma[3, 4])/(120*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*s[1, 4]^2*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*
       s[1, 4]^2*gamma[3, 4])/(360*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[2, 3]*s[1, 4]^2*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*
       s[1, 4]^2*gamma[3, 4])/(120*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[3, 1]*s[1, 4]^2*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 4]*ee[3, 5]*ke[3, 2]*
       s[1, 4]^2*gamma[3, 4])/(120*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[3, 4]*s[1, 4]^2*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*
       s[1, 4]^2*gamma[3, 4])/(120*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*s[1, 4]^2*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[3, 5]*
       s[1, 4]^2*gamma[3, 4])/(120*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*s[1, 4]^2*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*
       s[1, 4]^2*gamma[3, 4])/(120*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[4, 3]*s[1, 4]^2*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*
       ke[2, 1]*s[2, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 1]*ke[2, 4]*s[2, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*
       ke[4, 1]*s[2, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[3, 5]*ke[1, 4]*ke[4, 1]*ke[4, 2]*s[2, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*
       s[1, 4]*s[2, 3]*gamma[3, 4])/(120*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*s[1, 4]*s[2, 3]*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*
       s[1, 4]*s[2, 3]*gamma[3, 4])/(360*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*s[1, 4]*s[2, 3]*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[4, 1]*
       s[1, 4]*s[2, 3]*gamma[3, 4])/(360*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 4]*ee[3, 5]*ke[4, 2]*s[1, 4]*s[2, 3]*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*
       ke[1, 4]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[1, 5]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*
       ke[1, 5]*s[2, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*ke[2, 1]*s[2, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[1, 4]*
       ke[2, 1]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[1, 5]*ke[2, 1]*s[2, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 4]*
       ke[2, 3]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 5]*ke[2, 3]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[1, 2]*ke[1, 4]*ke[1, 5]*
       ke[2, 3]*s[2, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 1]*ke[2, 3]*s[2, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 1]*
       ke[2, 3]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*ke[2, 3]*s[2, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 5]*
       ke[2, 4]*s[2, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*ke[2, 4]*s[2, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       ke[2, 5]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((-122 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*ke[2, 5]*s[2, 4]*gamma[3, 4])/
      (90*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*
       ke[2, 5]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((-122 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*ke[2, 5]*s[2, 4]*gamma[3, 4])/
      (90*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 4]*
       ke[2, 5]*s[2, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 4]*ke[2, 5]*s[2, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*
       ke[3, 1]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[2, 1]*ke[3, 2]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 1]*
       ke[3, 4]*s[2, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[3, 5]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*
       ke[3, 5]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*ke[3, 5]*s[2, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 1]*
       ke[3, 5]*s[2, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*ke[3, 5]*s[2, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 1]*
       ke[3, 5]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*ke[3, 5]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((-122 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*
       ke[3, 5]*s[2, 4]*gamma[3, 4])/(90*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 4]*ke[3, 5]*s[2, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       ke[3, 5]*s[2, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*ke[4, 1]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[1, 5]*
       ke[4, 1]*s[2, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 3]*ke[4, 1]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 3]*
       ke[4, 1]*s[2, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 4]*ke[4, 1]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*
       ke[4, 1]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 5]*ke[4, 1]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*
       ke[4, 1]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 2]*ke[4, 1]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[3, 4]*
       ke[4, 1]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[3, 4]*ke[1, 2]*ke[3, 5]*ke[4, 1]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[3, 5]*
       ke[4, 1]*s[2, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 5]*ke[4, 1]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 5]*
       ke[4, 1]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*ke[4, 2]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*
       ke[4, 2]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[2, 3]*ke[4, 2]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[2, 3]*
       ke[4, 2]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 5]*ke[1, 3]*ke[2, 4]*ke[4, 2]*s[2, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 5]*ke[2, 3]*ke[2, 4]*
       ke[4, 2]*s[2, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*ke[4, 2]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 1]*
       ke[4, 2]*s[2, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 5]*ke[4, 2]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 5]*
       ke[4, 2]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 3]*ke[2, 4]*ke[3, 5]*ke[4, 2]*s[2, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[4, 1]*
       ke[4, 2]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[4, 1]*ke[4, 2]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[3, 5]*ke[3, 4]*ke[4, 1]*
       ke[4, 2]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[3, 4]*ke[3, 5]*ke[4, 1]*ke[4, 2]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 4]*
       ke[4, 3]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 5]*ke[4, 3]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[1, 2]*ke[1, 4]*ke[1, 5]*
       ke[4, 3]*s[2, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 1]*ke[4, 3]*s[2, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 1]*
       ke[4, 3]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*ke[4, 3]*s[2, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 4]*
       ke[4, 3]*s[2, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 5]*ke[4, 3]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) - ((-122 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 5]*
       ke[4, 3]*s[2, 4]*gamma[3, 4])/(90*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ke[2, 4]*ke[2, 5]*ke[4, 3]*s[2, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[4, 1]*
       ke[4, 3]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[2, 4]*ke[1, 5]*ke[4, 1]*ke[4, 3]*s[2, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[2, 5]*ke[2, 4]*ke[4, 1]*
       ke[4, 3]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[2, 4]*ke[2, 5]*ke[4, 1]*ke[4, 3]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 5]*ke[1, 4]*ke[4, 2]*
       ke[4, 3]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 5]*ke[4, 2]*ke[4, 3]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[1, 5]*ke[2, 4]*ke[4, 2]*
       ke[4, 3]*s[2, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[4, 5]*ke[4, 1]*ke[4, 2]*ke[4, 3]*s[2, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*
       s[1, 3]*s[2, 4]*gamma[3, 4])/(360*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*s[1, 3]*s[2, 4]*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[2, 4]*ee[3, 5]*ke[2, 1]*
       s[1, 3]*s[2, 4]*gamma[3, 4])/(120*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*s[1, 3]*s[2, 4]*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ee[2, 4]*ee[3, 5]*ke[4, 1]*
       s[1, 3]*s[2, 4]*gamma[3, 4])/(120*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[4, 2]*s[1, 3]*s[2, 4]*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[1, 3]*
       s[1, 4]*s[2, 4]*gamma[3, 4])/(360*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*s[1, 4]*s[2, 4]*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[3, 5]) - ((-50 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*
       s[1, 4]*s[2, 4]*gamma[3, 4])/(72*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*s[1, 4]*s[2, 4]*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[2, 3]*
       s[1, 4]*s[2, 4]*gamma[3, 4])/(360*Sqrt[2]*eps*s[3, 5]) - 
     ((-50 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*s[1, 4]*s[2, 4]*gamma[3, 4])/
      (72*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[3, 1]*
       s[1, 4]*s[2, 4]*gamma[3, 4])/(360*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[3, 2]*s[1, 4]*s[2, 4]*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[3, 5]) + ((-50 + Ds)*ee[1, 2]*ee[3, 5]*ke[3, 4]*
       s[1, 4]*s[2, 4]*gamma[3, 4])/(72*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*s[1, 4]*s[2, 4]*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*
       s[1, 4]*s[2, 4]*gamma[3, 4])/(360*Sqrt[2]*eps*s[3, 5]) - 
     ((-50 + Ds)*ee[1, 2]*ee[3, 4]*ke[3, 5]*s[1, 4]*s[2, 4]*gamma[3, 4])/
      (72*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*
       s[1, 4]*s[2, 4]*gamma[3, 4])/(360*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*s[1, 4]*s[2, 4]*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[3, 5]) - ((-50 + Ds)*ee[1, 2]*ee[4, 5]*ke[4, 3]*
       s[1, 4]*s[2, 4]*gamma[3, 4])/(72*Sqrt[2]*eps*s[3, 5]) + 
     ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[1, 2]*s[2, 3]*s[2, 4]*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[3, 5]) + ((-122 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*
       s[2, 3]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*s[2, 3]*s[2, 4]*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[2, 4]*ee[3, 5]*ke[4, 1]*
       s[2, 3]*s[2, 4]*gamma[3, 4])/(360*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[1, 3]*s[2, 4]^2*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[1, 3]*
       s[2, 4]^2*gamma[3, 4])/(360*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*s[2, 4]^2*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[2, 3]*
       s[2, 4]^2*gamma[3, 4])/(120*Sqrt[2]*eps*s[3, 5]) - 
     ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[2, 3]*s[2, 4]^2*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*
       s[2, 4]^2*gamma[3, 4])/(120*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[2, 4]*ee[3, 5]*ke[3, 1]*s[2, 4]^2*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[3, 5]) + ((238 + Ds)*ee[1, 4]*ee[3, 5]*ke[3, 2]*
       s[2, 4]^2*gamma[3, 4])/(360*Sqrt[2]*eps*s[3, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[3, 4]*s[2, 4]^2*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*
       s[2, 4]^2*gamma[3, 4])/(360*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*s[2, 4]^2*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[3, 5]) - ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[3, 5]*
       s[2, 4]^2*gamma[3, 4])/(120*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 5]*ee[2, 4]*ke[4, 3]*s[2, 4]^2*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[3, 5]) - ((238 + Ds)*ee[1, 4]*ee[2, 5]*ke[4, 3]*
       s[2, 4]^2*gamma[3, 4])/(360*Sqrt[2]*eps*s[3, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[4, 3]*s[2, 4]^2*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[3, 5]) + ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 5]*
       ke[2, 4]*ke[3, 1]*gamma[3, 4])/(30*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 4]*ke[2, 5]*ke[3, 1]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ke[1, 5]*ke[2, 1]*ke[2, 3]*
       ke[2, 4]*ke[3, 2]*gamma[3, 4])/(30*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ke[1, 4]*ke[2, 1]*ke[2, 3]*ke[2, 5]*ke[3, 2]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ke[1, 3]*ke[1, 5]*ke[2, 4]*
       ke[3, 1]*ke[3, 2]*gamma[3, 4])/(30*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ke[1, 5]*ke[2, 3]*ke[2, 4]*ke[3, 1]*ke[3, 2]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ke[1, 3]*ke[1, 4]*ke[2, 5]*
       ke[3, 1]*ke[3, 2]*gamma[3, 4])/(30*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ke[1, 4]*ke[2, 3]*ke[2, 5]*ke[3, 1]*ke[3, 2]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 5]*
       ke[2, 1]*ke[3, 4]*gamma[3, 4])/(30*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ke[1, 2]*ke[1, 5]*ke[2, 1]*ke[2, 3]*ke[3, 4]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[2, 1]*
       ke[2, 5]*ke[3, 4]*gamma[3, 4])/(30*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ke[1, 2]*ke[2, 1]*ke[2, 3]*ke[2, 5]*ke[3, 4]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[2, 5]*
       ke[3, 1]*ke[3, 4]*gamma[3, 4])/(30*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ke[1, 5]*ke[2, 1]*ke[2, 3]*ke[3, 2]*ke[3, 4]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ke[1, 5]*ke[2, 3]*ke[3, 1]*
       ke[3, 2]*ke[3, 4]*gamma[3, 4])/(30*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ke[1, 3]*ke[2, 5]*ke[3, 1]*ke[3, 2]*ke[3, 4]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[1, 4]*
       ke[2, 1]*ke[3, 5]*gamma[3, 4])/(30*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ke[1, 2]*ke[1, 4]*ke[2, 1]*ke[2, 3]*ke[3, 5]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[2, 1]*
       ke[2, 4]*ke[3, 5]*gamma[3, 4])/(30*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ke[1, 2]*ke[2, 1]*ke[2, 3]*ke[2, 4]*ke[3, 5]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ke[1, 2]*ke[1, 3]*ke[2, 4]*
       ke[3, 1]*ke[3, 5]*gamma[3, 4])/(30*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ke[1, 4]*ke[2, 1]*ke[2, 3]*ke[3, 2]*ke[3, 5]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ke[1, 4]*ke[2, 3]*ke[3, 1]*
       ke[3, 2]*ke[3, 5]*gamma[3, 4])/(30*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ke[1, 3]*ke[2, 4]*ke[3, 1]*ke[3, 2]*ke[3, 5]*gamma[3, 4])/
      (30*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*
       ke[2, 1]*s[1, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[1, 5]*ke[2, 1]*s[1, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 4]*
       ke[2, 3]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 5]*ke[2, 3]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 1]*
       ke[2, 3]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 1]*ke[2, 3]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 5]*
       ke[2, 4]*s[1, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 1]*ke[2, 4]*s[1, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 3]*
       ke[2, 4]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*ke[2, 4]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 3]*
       ke[2, 4]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*ke[2, 5]*s[1, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 1]*
       ke[2, 5]*s[1, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*ke[2, 5]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*
       ke[2, 5]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 3]*ke[2, 5]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[1, 4]*
       ke[3, 1]*s[1, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[1, 5]*ke[3, 1]*s[1, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 3]*
       ke[3, 1]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 3]*ke[3, 1]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 4]*
       ke[3, 1]*s[1, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 4]*ke[3, 1]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*
       ke[3, 1]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 5]*ke[3, 1]*s[1, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 5]*
       ke[3, 1]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*ke[3, 1]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*
       ke[3, 2]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*ke[3, 2]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[2, 1]*
       ke[3, 2]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[3, 4]*ke[1, 5]*ke[2, 1]*ke[3, 2]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[2, 4]*
       ke[3, 2]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((-122 + Ds)*ee[1, 3]*ke[1, 5]*ke[2, 4]*ke[3, 2]*s[1, 3]*gamma[3, 4])/
      (90*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[2, 4]*
       ke[3, 2]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[2, 5]*ke[3, 2]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((-122 + Ds)*ee[1, 3]*ke[1, 4]*ke[2, 5]*
       ke[3, 2]*s[1, 3]*gamma[3, 4])/(90*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[3, 4]*ke[2, 1]*ke[2, 5]*ke[3, 2]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*
       ke[3, 2]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*ke[3, 2]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 1]*
       ke[3, 2]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 1]*ke[3, 2]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 5]*
       ke[3, 4]*s[1, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 1]*ke[3, 4]*s[1, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*
       ke[3, 4]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[2, 3]*ke[3, 4]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((-122 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*
       ke[3, 4]*s[1, 3]*gamma[3, 4])/(90*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 1]*ke[2, 3]*ke[3, 4]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 5]*
       ke[3, 4]*s[1, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 5]*ke[3, 4]*s[1, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 5]*
       ke[3, 4]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 5]*ke[3, 4]*s[1, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[2, 5]*ke[1, 3]*ke[3, 1]*
       ke[3, 4]*s[1, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[3, 1]*ke[3, 4]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 1]*
       ke[3, 4]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[3, 2]*ke[3, 4]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 2]*
       ke[3, 4]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[2, 1]*ke[3, 2]*ke[3, 4]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[1, 3]*ke[2, 5]*ke[3, 2]*
       ke[3, 4]*s[1, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[3, 1]*ke[3, 2]*ke[3, 4]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*
       ke[3, 5]*s[1, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[3, 5]*s[1, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 1]*
       ke[3, 5]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[2, 3]*ke[3, 5]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((-122 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*
       ke[3, 5]*s[1, 3]*gamma[3, 4])/(90*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 1]*ke[2, 3]*ke[3, 5]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 4]*
       ke[3, 5]*s[1, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 4]*ke[3, 5]*s[1, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[2, 3]*ke[2, 1]*ke[2, 4]*
       ke[3, 5]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 4]*ke[3, 5]*s[1, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[2, 4]*ke[1, 3]*ke[3, 1]*
       ke[3, 5]*s[1, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 1]*ke[3, 5]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 1]*
       ke[3, 5]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 2]*ke[3, 5]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 2]*
       ke[3, 5]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[3, 4]*ke[2, 1]*ke[3, 2]*ke[3, 5]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 3]*ke[2, 4]*ke[3, 2]*
       ke[3, 5]*s[1, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[3, 4]*ke[3, 1]*ke[3, 2]*ke[3, 5]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 3]*
       ke[4, 1]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[3, 2]*ke[4, 1]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[2, 3]*
       ke[4, 2]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[4, 5]*ke[1, 3]*ke[3, 1]*ke[4, 2]*s[1, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[3, 1]*
       ke[4, 2]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 1]*ke[4, 3]*s[1, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[4, 5]*ke[2, 1]*ke[3, 2]*
       ke[4, 3]*s[1, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[4, 5]*ke[3, 1]*ke[3, 2]*ke[4, 3]*s[1, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[1, 4]*
       s[1, 3]^2*gamma[3, 4])/(360*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*s[1, 3]^2*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*
       s[1, 3]^2*gamma[3, 4])/(120*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[1, 5]*s[1, 3]^2*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[1, 5]*
       s[1, 3]^2*gamma[3, 4])/(120*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*s[1, 3]^2*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*
       s[1, 3]^2*gamma[3, 4])/(360*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[2, 4]*s[1, 3]^2*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*
       s[1, 3]^2*gamma[3, 4])/(120*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[2, 5]*s[1, 3]^2*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[2, 5]*
       s[1, 3]^2*gamma[3, 4])/(120*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*s[1, 3]^2*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*
       s[1, 3]^2*gamma[3, 4])/(360*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*s[1, 3]^2*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[3, 4]*
       s[1, 3]^2*gamma[3, 4])/(120*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*s[1, 3]^2*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*
       s[1, 3]^2*gamma[3, 4])/(120*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[3, 5]*s[1, 3]^2*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[4, 1]*
       s[1, 3]^2*gamma[3, 4])/(360*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 3]*ee[4, 5]*ke[4, 2]*s[1, 3]^2*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[4, 3]*
       s[1, 3]^2*gamma[3, 4])/(120*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*ke[2, 1]*s[1, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 1]*
       ke[2, 3]*s[1, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[4, 5]*ke[2, 1]*ke[2, 3]*ke[3, 2]*s[1, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[4, 5]*ke[2, 3]*ke[3, 1]*
       ke[3, 2]*s[1, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*s[1, 3]*s[1, 4]*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*
       s[1, 3]*s[1, 4]*gamma[3, 4])/(360*Sqrt[2]*eps*s[4, 5]) - 
     ((-122 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*s[1, 3]*s[1, 4]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[3, 2]*
       s[1, 3]*s[1, 4]*gamma[3, 4])/(360*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*ke[1, 4]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       ke[1, 5]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*ke[2, 1]*s[2, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[1, 4]*
       ke[2, 1]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[1, 5]*ke[2, 1]*s[2, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[1, 5]*
       ke[2, 1]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*ke[2, 4]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 5]*
       ke[2, 4]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 1]*ke[2, 4]*s[2, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 1]*
       ke[2, 4]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*ke[2, 4]*s[2, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       ke[2, 5]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*ke[2, 5]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 1]*
       ke[2, 5]*s[2, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*ke[2, 5]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 1]*
       ke[2, 5]*s[2, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[1, 4]*ke[3, 1]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[3, 4]*ke[1, 2]*ke[1, 5]*
       ke[3, 1]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[1, 4]*ke[2, 3]*ke[3, 1]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[2, 4]*ke[1, 5]*ke[2, 3]*
       ke[3, 1]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 4]*ke[3, 1]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((-122 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 4]*
       ke[3, 1]*s[2, 3]*gamma[3, 4])/(90*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[2, 4]*ke[3, 1]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 5]*
       ke[3, 1]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((-122 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 5]*ke[3, 1]*s[2, 3]*gamma[3, 4])/
      (90*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[2, 5]*
       ke[3, 1]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[1, 4]*ke[3, 2]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[1, 5]*
       ke[3, 2]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 5]*ke[1, 4]*ke[2, 3]*ke[3, 2]*s[2, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[1, 4]*ke[1, 5]*ke[2, 3]*
       ke[3, 2]*s[2, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[2, 4]*ke[3, 2]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[2, 4]*
       ke[3, 2]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 5]*ke[2, 3]*ke[2, 4]*ke[3, 2]*s[2, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[2, 5]*
       ke[3, 2]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 3]*ke[1, 4]*ke[2, 5]*ke[3, 2]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[1, 4]*ke[2, 3]*ke[2, 5]*
       ke[3, 2]*s[2, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 4]*ke[3, 1]*ke[3, 2]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[3, 4]*ke[1, 5]*ke[3, 1]*
       ke[3, 2]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[2, 4]*ke[3, 1]*ke[3, 2]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[3, 4]*ke[2, 5]*ke[3, 1]*
       ke[3, 2]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 2]*ke[1, 3]*ke[3, 4]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 5]*
       ke[3, 4]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 5]*ke[3, 4]*s[2, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[3, 5]*ke[1, 2]*ke[2, 1]*
       ke[3, 4]*s[2, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[2, 5]*ke[1, 3]*ke[2, 1]*ke[3, 4]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[2, 1]*
       ke[3, 4]*s[2, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[1, 2]*ke[1, 5]*ke[2, 3]*ke[3, 4]*s[2, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 5]*
       ke[3, 4]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((-122 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 5]*ke[3, 4]*s[2, 3]*gamma[3, 4])/
      (90*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 5]*
       ke[3, 4]*s[2, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[3, 5]*ke[1, 2]*ke[3, 1]*ke[3, 4]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[2, 3]*ke[1, 5]*ke[3, 1]*
       ke[3, 4]*s[2, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[2, 5]*ke[2, 3]*ke[3, 1]*ke[3, 4]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[2, 3]*ke[2, 5]*ke[3, 1]*
       ke[3, 4]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 5]*ke[1, 3]*ke[3, 2]*ke[3, 4]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 3]*ke[1, 5]*ke[3, 2]*
       ke[3, 4]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 5]*ke[2, 3]*ke[3, 2]*ke[3, 4]*s[2, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[3, 5]*ke[3, 1]*ke[3, 2]*
       ke[3, 4]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[3, 5]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[1, 4]*
       ke[3, 5]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ke[1, 3]*ke[1, 4]*ke[3, 5]*s[2, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[3, 4]*ke[1, 2]*ke[2, 1]*
       ke[3, 5]*s[2, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[2, 4]*ke[1, 3]*ke[2, 1]*ke[3, 5]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[2, 1]*
       ke[3, 5]*s[2, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ke[1, 4]*ke[2, 3]*ke[3, 5]*s[2, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 3]*ke[1, 2]*ke[2, 4]*
       ke[3, 5]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((-122 + Ds)*ee[1, 2]*ke[1, 3]*ke[2, 4]*ke[3, 5]*s[2, 3]*gamma[3, 4])/
      (90*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       ke[3, 5]*s[2, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[3, 4]*ke[1, 2]*ke[3, 1]*ke[3, 5]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[2, 3]*ke[1, 4]*ke[3, 1]*
       ke[3, 5]*s[2, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[2, 4]*ke[2, 3]*ke[3, 1]*ke[3, 5]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[2, 3]*ke[2, 4]*ke[3, 1]*
       ke[3, 5]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 4]*ke[1, 3]*ke[3, 2]*ke[3, 5]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 3]*ke[1, 4]*ke[3, 2]*
       ke[3, 5]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[1, 4]*ke[2, 3]*ke[3, 2]*ke[3, 5]*s[2, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[3, 4]*ke[3, 1]*ke[3, 2]*
       ke[3, 5]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*ke[4, 1]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[3, 2]*
       ke[4, 1]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[4, 5]*ke[2, 3]*ke[3, 2]*ke[4, 1]*s[2, 3]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[4, 5]*ke[1, 3]*ke[2, 1]*
       ke[4, 2]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[4, 5]*ke[2, 3]*ke[3, 1]*ke[4, 2]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 1]*
       ke[4, 3]*s[2, 3]*gamma[3, 4])/(60*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[4, 5]*ke[1, 2]*ke[3, 1]*ke[4, 3]*s[2, 3]*gamma[3, 4])/
      (180*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[4, 5]*ke[3, 1]*ke[3, 2]*
       ke[4, 3]*s[2, 3]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[1, 4]*s[1, 3]*s[2, 3]*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*
       s[1, 3]*s[2, 3]*gamma[3, 4])/(360*Sqrt[2]*eps*s[4, 5]) + 
     ((-50 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*s[1, 3]*s[2, 3]*gamma[3, 4])/
      (72*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[1, 5]*
       s[1, 3]*s[2, 3]*gamma[3, 4])/(360*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[1, 5]*s[1, 3]*s[2, 3]*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) - ((-50 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*
       s[1, 3]*s[2, 3]*gamma[3, 4])/(72*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*s[1, 3]*s[2, 3]*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[2, 4]*
       s[1, 3]*s[2, 3]*gamma[3, 4])/(360*Sqrt[2]*eps*s[4, 5]) + 
     ((-50 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*s[1, 3]*s[2, 3]*gamma[3, 4])/
      (72*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[2, 5]*
       s[1, 3]*s[2, 3]*gamma[3, 4])/(360*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[2, 5]*s[1, 3]*s[2, 3]*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) - ((-50 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*
       s[1, 3]*s[2, 3]*gamma[3, 4])/(72*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*s[1, 3]*s[2, 3]*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) + ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*
       s[1, 3]*s[2, 3]*gamma[3, 4])/(360*Sqrt[2]*eps*s[4, 5]) + 
     ((-50 + Ds)*ee[1, 2]*ee[3, 5]*ke[3, 4]*s[1, 3]*s[2, 3]*gamma[3, 4])/
      (72*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*
       s[1, 3]*s[2, 3]*gamma[3, 4])/(360*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*s[1, 3]*s[2, 3]*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) - ((-50 + Ds)*ee[1, 2]*ee[3, 4]*ke[3, 5]*
       s[1, 3]*s[2, 3]*gamma[3, 4])/(72*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[4, 1]*s[1, 3]*s[2, 3]*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[4, 2]*
       s[1, 3]*s[2, 3]*gamma[3, 4])/(360*Sqrt[2]*eps*s[4, 5]) - 
     ((-50 + Ds)*ee[1, 2]*ee[4, 5]*ke[4, 3]*s[1, 3]*s[2, 3]*gamma[3, 4])/
      (72*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*
       s[1, 4]*s[2, 3]*gamma[3, 4])/(360*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*s[1, 4]*s[2, 3]*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*
       s[1, 4]*s[2, 3]*gamma[3, 4])/(120*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*s[1, 4]*s[2, 3]*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[2, 3]*ee[4, 5]*ke[3, 1]*
       s[1, 4]*s[2, 3]*gamma[3, 4])/(120*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[3, 2]*s[1, 4]*s[2, 3]*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[1, 4]*
       s[2, 3]^2*gamma[3, 4])/(120*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[1, 4]*s[2, 3]^2*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[1, 4]*
       s[2, 3]^2*gamma[3, 4])/(120*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[1, 5]*s[2, 3]^2*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[1, 5]*
       s[2, 3]^2*gamma[3, 4])/(360*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[1, 5]*s[2, 3]^2*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[2, 4]*
       s[2, 3]^2*gamma[3, 4])/(120*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[2, 4]*s[2, 3]^2*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[2, 4]*
       s[2, 3]^2*gamma[3, 4])/(120*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[2, 5]*s[2, 3]^2*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[2, 5]*
       s[2, 3]^2*gamma[3, 4])/(360*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[2, 5]*s[2, 3]^2*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[1, 5]*ee[2, 3]*ke[3, 4]*
       s[2, 3]^2*gamma[3, 4])/(120*Sqrt[2]*eps*s[4, 5]) + 
     ((238 + Ds)*ee[1, 3]*ee[2, 5]*ke[3, 4]*s[2, 3]^2*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[1, 2]*ee[3, 5]*ke[3, 4]*
       s[2, 3]^2*gamma[3, 4])/(120*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 4]*ee[2, 3]*ke[3, 5]*s[2, 3]^2*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[1, 3]*ee[2, 4]*ke[3, 5]*
       s[2, 3]^2*gamma[3, 4])/(360*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ee[3, 4]*ke[3, 5]*s[2, 3]^2*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[2, 3]*ee[4, 5]*ke[4, 1]*
       s[2, 3]^2*gamma[3, 4])/(120*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[4, 2]*s[2, 3]^2*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[4, 3]*
       s[2, 3]^2*gamma[3, 4])/(120*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*ke[2, 1]*s[2, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[2, 1]*
       ke[2, 3]*s[2, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[4, 5]) + 
     ((-2 + Ds)*ee[4, 5]*ke[1, 2]*ke[1, 3]*ke[3, 1]*s[2, 4]*gamma[3, 4])/
      (60*Sqrt[2]*eps*s[4, 5]) + ((-2 + Ds)*ee[4, 5]*ke[1, 3]*ke[3, 1]*
       ke[3, 2]*s[2, 4]*gamma[3, 4])/(60*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*s[1, 3]*s[2, 4]*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*
       s[1, 3]*s[2, 4]*gamma[3, 4])/(120*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[2, 1]*s[1, 3]*s[2, 4]*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*
       s[1, 3]*s[2, 4]*gamma[3, 4])/(120*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[3, 1]*s[1, 3]*s[2, 4]*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) - ((-2 + Ds)*ee[1, 3]*ee[4, 5]*ke[3, 2]*
       s[1, 3]*s[2, 4]*gamma[3, 4])/(120*Sqrt[2]*eps*s[4, 5]) - 
     ((238 + Ds)*ee[1, 3]*ee[4, 5]*ke[1, 2]*s[2, 3]*s[2, 4]*gamma[3, 4])/
      (360*Sqrt[2]*eps*s[4, 5]) - ((-122 + Ds)*ee[1, 2]*ee[4, 5]*ke[1, 3]*
       s[2, 3]*s[2, 4]*gamma[3, 4])/(180*Sqrt[2]*eps*s[4, 5]) - 
     ((-2 + Ds)*ee[1, 2]*ee[4, 5]*ke[2, 3]*s[2, 3]*s[2, 4]*gamma[3, 4])/
      (120*Sqrt[2]*eps*s[4, 5]) - ((238 + Ds)*ee[2, 3]*ee[4, 5]*ke[3, 1]*
       s[2, 3]*s[2, 4]*gamma[3, 4])/(360*Sqrt[2]*eps*s[4, 5]) ;
 

